Post-training weight repair for simulation-based inference

Neural networks trained on simulated events can estimate likelihood ratios when likelihoods cannot be evaluated directly. This approach to simulation-based inference can require large, computationally expensive training samples. Even a small error that repeatedly favours one parameter value can shift the best fit when many events are combined. Inspired by recent advances in LLM-driven weight space programming, we introduce verified evolutionary functional repair (VEFR) to improve the accuracy of the fit using simulations already in hand. Gradients of the training loss guide the search for post-training changes to the network weights. To decide whether to keep a change, we fit the same mock datasets with the original and edited networks. Both see the same statistical fluctuations, so their errors can be compared directly. In a detector-level study of a CP-odd Higgs coupling with 18 trained networks, all models give more accurate coupling estimates after repair. After fixing the edits, we measured the gain on new mock datasets drawn from the same simulated events. Because the parameters used to generate a simulated dataset are known, other analyses can test how accurately their full fit recovers them even when the exact likelihood is inaccessible. The improvement at a fixed simulation budget suggests that VEFR could help an analysis reach its target accuracy with fewer simulated training events.

==> anc/README.txt <==
Supporting material cited in Appendix A. Paths such as analysis/make_figures.py and data/source/ are relative to this ancillary directory. These files are preserved from the supplied project. They are not needed to compile the article.


==> anc/analysis/make_figures.py <==
#!/usr/bin/env python3
"""Derive paper tables and figures from saved summaries, without new evaluation.

Only this manuscript's figures/ and data/derived_results.json are written.
No model is loaded, no inference is run, and no random resampling is performed.
The original reported statistical intervals are labelled as saved intervals;
all means, paired gains, counts and source-bootstrap quantiles are recomputed.
Inputs are bundled under data/source/, so the build needs no campaign checkout.
"""
from pathlib import Path
from collections import Counter
import hashlib
import json
import math

import numpy as np
import matplotlib as mpl
mpl.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

PAPER = Path(__file__).resolve().parents[1]
SOURCE_ROOT = PAPER / "data/source"
SOURCE_PREFIX = "followups/weight_guided_repair_20261105"
FIG = PAPER / "figures"
DATA = PAPER / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)
SOURCE_HASHES = {}


def read(rel):
    path = SOURCE_ROOT / rel
    content = path.read_bytes()
    SOURCE_HASHES[f"{SOURCE_PREFIX}/{rel}"] = hashlib.sha256(content).hexdigest()
    return json.loads(content)


A = read("results/development/vefr_v2_gate_a_high/summary.json")
B = read("results/development/vefr_v2_gate_b_high/summary.json")
C = read("results/confirmation/vefr_v2_gate_c_high/summary.json")
DROOT = "results/qualification/vefr_v2_gate_d/"
STREAMS = [read(DROOT + f"seed_{seed}_summary.json")
           for seed in (2026111401, 2026111402)]
SOURCE = read(DROOT + "source_pool_summary.json")
NUMERICAL = read(DROOT + "numerical_summary.json")
STATISTICAL = read(DROOT + "statistical_qualification.json")
FREEZE = read(DROOT + "freeze.json")


def mean(items):
    values = list(items)
    return math.fsum(values) / len(values)


def gain(row, method="deployed"):
    return row["teacher"]["rmse"] - row[method]["rmse"]


def close(x, y):
    assert math.isclose(x, y, rel_tol=1e-11, abs_tol=1e-13), (x, y)


def aggregate(rows):
    n = len(rows)
    methods = [key for key in ("teacher", "deployed", "fine_tune", "legacy")
               if key in rows[0]]
    metrics = ("rmse", "coverage68", "coverage95", "mean_abs_bias",
               "mean_abs_eta_bias")
    out = {"network_count": n, "selected_counts": dict(Counter(
        row["selected"] for row in rows)),
        "fallback_count": sum(bool(row["fallback"]) for row in rows)}
    for method in methods:
        out[method] = {key: mean(row[method][key] for row in rows)
                       for key in metrics}
        if method != "teacher":
            gains = [gain(row, method) for row in rows]
            out[method].update({
                "mean_rmse_gain": mean(gains),
                "positive_networks": sum(g > 0 for g in gains),
                "minimum_rmse_gain": min(gains),
                "maximum_rmse_gain": max(gains),
                "relative_rmse_reduction_percent":
                    100 * mean(gains) / out["teacher"]["rmse"],
                "coverage68_change": mean(row[method]["coverage68"] -
                                          row["teacher"]["coverage68"] for row in rows),
                "coverage95_change": mean(row[method]["coverage95"] -
                                          row["teacher"]["coverage95"] for row in rows),
                "mean_abs_eta_bias_change": mean(row[method]["mean_abs_eta_bias"] -
                    row["teacher"]["mean_abs_eta_bias"] for row in rows),
            })
    if "fine_tune" in methods:
        diffs = [gain(r) - gain(r, "fine_tune") for r in rows]
        out["vefr_minus_fine_tune"] = {
            "mean_rmse_gain_difference": mean(diffs),
            "positive_networks": sum(d > 0 for d in diffs),
            "minimum_difference": min(diffs), "maximum_difference": max(diffs)}
    return out


AGGREGATES = {tag: aggregate(data["rows"]) for tag, data in
              (("A_development", A), ("B_development", B), ("C_selection", C))}
for tag, data in (("A_development", A), ("B_development", B)):
    close(AGGREGATES[tag]["teacher"]["rmse"], data["teacher_mean_rmse"])
    close(AGGREGATES[tag]["deployed"]["rmse"], data["deployed_mean_rmse"])
close(AGGREGATES["C_selection"]["deployed"]["mean_rmse_gain"], C["aggregate"]["mean_gain"])
close(AGGREGATES["C_selection"]["fine_tune"]["mean_rmse_gain"], C["aggregate"]["fine_tune_mean_gain"])

rows = sorted(C["rows"], key=lambda r: (r["width"], r["network"]))
BY_WIDTH = {str(w): aggregate([r for r in rows if r["width"] == w])
            for w in sorted({r["width"] for r in rows})}
BY_SUBSET = {str(s): aggregate([r for r in rows if r["subset"] == s])
             for s in sorted({r["subset"] for r in rows})}
PER_NETWORK = [{"network": r["network"], "width": r["width"],
                "subset": r["subset"], "selected": r["selected"],
                "vefr_gain": gain(r), "fine_tune_gain": gain(r, "fine_tune"),
                "teacher": r["teacher"], "deployed": r["deployed"],
                "fine_tune": r["fine_tune"]} for r in rows]

outer = sorted(SOURCE["outer"], key=lambda r: r["mean_rmse_gain"])
sg = np.array([r["mean_rmse_gain"] for r in outer], dtype=float)
fg = np.array([r["mean_fine_tune_gain"] for r in outer], dtype=float)
q_higher = np.quantile(sg, [.025, .975], method="higher")
q_linear = np.quantile(sg, [.025, .975], method="linear")
close(float(sg.mean()), SOURCE["mean_rmse_gain"])
close(float(q_higher[0]), SOURCE["lower95_rmse_gain"])
close(float(q_higher[1]), SOURCE["upper95_rmse_gain"])
SOURCE_DERIVED = {
    "outer_replicates": len(outer), "networks_per_replicate": SOURCE["network_count"],
    "mean_rmse_gain": float(sg.mean()), "median_rmse_gain": float(np.median(sg)),
    "mean_fine_tune_gain": float(fg.mean()),
    "positive_aggregate_gains": int(np.sum(sg > 0)),
    "negative_aggregate_gains": int(np.sum(sg < 0)),
    "zero_aggregate_gains": int(np.sum(sg == 0)),
    "minimum": float(sg[0]), "second_smallest": float(sg[1]),
    "second_largest": float(sg[-2]), "maximum": float(sg[-1]),
    "quantiles_025_975_higher_frozen": q_higher.tolist(),
    "quantiles_025_975_linear_sensitivity": q_linear.tolist(),
    "minimum_positive_network_count": min(r["positive_count"] for r in outer),
    "minimum_coverage68_change": min(r["coverage68_change"] for r in outer),
    "maximum_mean_abs_eta_bias_change": max(r["mean_abs_eta_bias_change"] for r in outer),
    "vefr_minus_fine_tune_positive_replicates": int(np.sum(sg - fg > 0)),
    "vefr_minus_fine_tune_mean": float((sg - fg).mean()),
    "vefr_minus_fine_tune_quantiles_linear": np.quantile(sg-fg,[.025,.975]).tolist(),
    "frozen_rule_pass_as_reported": SOURCE["pass"],
    "new_original_events": SOURCE["new_originals"],
    "ordered_replicates": outer,
    "interpretation": "Frozen higher-quantile rule passes; interpolated lower tail includes zero. "
        "These are empirical resample quantiles from 32 replicates, not a well-resolved universal confidence interval.",
}
NUM_DERIVED = dict(NUMERICAL)
NUM_DERIVED["relative_shift_vs_original_subset_percent"] = 100 * (
    NUMERICAL["mean_rmse_gain"] - NUMERICAL["gate_c_subset_mean_rmse_gain"]
) / NUMERICAL["gate_c_subset_mean_rmse_gain"]
NUM_DERIVED["relative_main_fine_difference_percent_of_main_gain"] = (
    100 * NUMERICAL["main_fine_gain_difference"] / NUMERICAL["main_grid_mean_gain"])

DERIVED = {
    "schema": "mlst_20261115.saved_summary_derived.v1",
    "source_commit": "f8a59a63", "source_sha256": SOURCE_HASHES,
    "method": "Read-only arithmetic on saved JSON; no new simulation, model inference, optimisation or bootstrap draws.",
    "aggregates": AGGREGATES, "C_selection_by_width": BY_WIDTH,
    "C_selection_by_subset": BY_SUBSET, "C_selection_per_network": PER_NETWORK,
    "independent_evaluation_streams_as_saved": STREAMS,
    "source_pool_resampling": SOURCE_DERIVED,
    "numerical_resolution": NUM_DERIVED,
    "saved_network_bootstrap_intervals_not_recomputed": STATISTICAL,
    "independent_simulator_cohort_opened": FREEZE["independent_simulator_cohort_opened"],
    "caveats": [
        "C outcomes participate in deployment selection; network bootstrap intervals do not remove this selection.",
        "D2 uses frozen saved deployments with fresh pseudoexperiment and auxiliary streams from the same simulator pool.",
        "D2 per-network receipts are not present in the checked-in summary directory; its means/counts are carried from saved summaries.",
        "The fine_tune baseline is a limited set of seven alternative one-step gradient candidates plus the teacher fallback.",
        "Network success counts and aggregate no-harm gates are not nominal-coverage calibration guarantees.",
        "No matched function-only comparison or fixed-quality simulator-event saving is established by these summaries.",
        "Source bootstrap resamples evaluation pools with fixed models, not retraining under a fresh independently simulated cohort.",
    ],
}
(DATA / "derived_results.json").write_text(json.dumps(DERIVED, indent=2, sort_keys=True) + "\n")

# Colourblind-friendly palette; shapes also distinguish methods.
BLUE, ORANGE, GREY, RED, GREEN = "#0072B2", "#D55E00", "#6B7280", "#AA3377", "#009E73"
mpl.rcParams.update({
    "font.family": "DejaVu Sans", "font.size": 10,
    "axes.labelsize": 10, "axes.titlesize": 10.5,
    "xtick.labelsize": 9, "ytick.labelsize": 9, "legend.fontsize": 9,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.linewidth": .8, "pdf.fonttype": 42, "ps.fonttype": 42,
    "savefig.facecolor": "white",
})


def save(fig, name):
    fig.savefig(FIG / f"{name}.pdf")
    fig.savefig(FIG / f"{name}.png", dpi=240)
    plt.close(fig)


def ygrid(ax):
    ax.grid(axis="y", color="#E5E7EB", linewidth=.6)
    ax.set_axisbelow(True)


# 1: individual networks, explicitly a selection-stage outcome.
fig, ax = plt.subplots(figsize=(6.6, 3.45))
xx = np.arange(18)
gg = np.array([gain(r) for r in rows])
ff = np.array([gain(r, "fine_tune") for r in rows])
for x, g, f in zip(xx, gg, ff):
    ax.plot([x-.12,x+.12],[f,g],color="#BBC2C9",lw=1,zorder=1)
ax.scatter(xx+.12,gg,marker="o",s=27,color=BLUE,label="VEFR",zorder=3)
ax.scatter(xx-.12,ff,marker="^",s=31,color=ORANGE,label="Seven-step-size search",zorder=3)
ax.axhline(0,color="black",lw=.8)
for v in (5.5,11.5):ax.axvline(v,color="#CBD5E1",lw=.8)
for i,w in enumerate((32,64,128)):
    ax.text(i*6+2.5,.0146,f"width {w}",ha="center",fontsize=10)
ax.set(xlim=(-.7,17.7),ylim=(-.00055,.0155),
       ylabel=r"RMSE reduction in $c$",
       xlabel="Network initialisation within each width",
       title="Coupling error at repair selection")
ax.set_xticks(xx, [str(i%6+1) for i in xx])
fig.legend(loc="upper center",bbox_to_anchor=(.54,1.01),ncol=2,frameon=False,
           handletextpad=.4,columnspacing=1)
ygrid(ax)
fig.subplots_adjust(left=.13,right=.985,bottom=.19,top=.83)
save(fig,"paired_network_gains")

# 2: fixed-weight evaluations and the per-network evidence available at selection.
fig, (ax_fixed, ax_selection) = plt.subplots(
    1, 2, figsize=(6.6, 2.95), gridspec_kw={"width_ratios": [1.35, 1]}
)
# Fixed-weight summaries give cohort means and the number improved in each run.
run_positions = np.arange(len(STREAMS))
bar_width = 0.44
for offset, key, label, colour in [
    (-0.5, "mean_rmse_gain", "VEFR", BLUE),
    (0.5, "mean_fine_tune_gain", "Seven-step-size search", ORANGE),
]:
    values = 1000 * np.array([run[key] for run in STREAMS])
    bars = ax_fixed.bar(run_positions + offset * bar_width, values, bar_width,
                        color=colour, label=label, zorder=2)
    ax_fixed.bar_label(bars, fmt="%.2f", padding=3, fontsize=9)
    if key == "mean_rmse_gain":
        for bar, run in zip(bars, STREAMS):
            ax_fixed.text(bar.get_x() + bar.get_width() / 2, bar.get_height() / 2,
                          f"{run['positive_count']}/{run['network_count']}\nimproved",
                          ha="center", va="center", color="white", fontsize=8)

ax_fixed.set(xticks=run_positions,
             xticklabels=[f"Run {i + 1}" for i in run_positions],
             ylabel=r"Mean RMSE reduction in $c$ ($10^{-3}$)",
             ylim=(0, 9), yticks=[0, 2, 4, 6, 8], xlim=(-0.57, len(STREAMS) - 0.43))
ax_fixed.set_title("(a) After fixing the weights", loc="left")
ax_fixed.legend(loc="upper left", bbox_to_anchor=(-0.015, 1.01),
                ncol=2, frameon=False, columnspacing=0.8, handlelength=1)
ygrid(ax_fixed)

widths = sorted({row["width"] for row in rows})
for position, width in enumerate(widths):
    gains = [1000 * gain(row) for row in rows if row["width"] == width]
    x = position + np.linspace(-0.26, 0.26, len(gains))
    ax_selection.scatter(x, gains, color=BLUE, s=20, zorder=3)
    ax_selection.hlines(mean(gains), position - 0.26, position + 0.26,
                        colors="#253644", linewidth=1.8, zorder=2)
ax_selection.set(xticks=np.arange(len(widths)), xticklabels=widths,
                 xlabel="Hidden width", ylabel=r"VEFR RMSE reduction ($10^{-3}$)",
                 ylim=(0, 15), yticks=[0, 5, 10, 15], xlim=(-0.48, len(widths) - 0.52))
ax_selection.set_title("(b) At repair selection", loc="left")
ygrid(ax_selection)
fig.subplots_adjust(left=0.1, right=0.985, bottom=0.175, top=0.885, wspace=0.42)
save(fig, "evaluation_replication")

# 3: all empirical source-resample values and transparent lower-tail convention.
fig,(ax1,ax2)=plt.subplots(1,2,figsize=(6.6,3.5),gridspec_kw={"width_ratios":[1.6,1]})
rank=np.arange(1,len(sg)+1)
ax1.vlines(rank,0,sg,colors="#BFD6E5",linewidth=.9)
ax1.scatter(rank[sg>=0],sg[sg>=0],color=BLUE,marker="o",s=22,zorder=3)
ax1.scatter(rank[sg<0],sg[sg<0],color=RED,marker="x",s=42,lw=1.5,zorder=4)
ax1.axhline(0,color="black",lw=.8)
ax1.set(xlabel="Original-event resample, ordered by gain",ylabel="Mean RMSE reduction",
        title="(a) All 32 event resamples",xlim=(0,33),ylim=(-.004,.018))
ax1.set_xticks([1,8,16,24,32]);ygrid(ax1)
ax1.text(.03,.97,"31 positive, 1 negative",transform=ax1.transAxes,va="top",fontsize=9)
tail=[sg[0],q_linear[0],q_higher[0]]
ax2.scatter([0,1,2],tail,color=[RED,ORANGE,GREEN],marker="D",s=36,zorder=3)
ax2.axhline(0,color="black",lw=.8)
ax2.set(xlim=(-.5,2.5),ylim=(-.0036,.001),xticks=[0,1,2],
        xticklabels=["Minimum","Linear\n2.5%","Higher\n2.5%"],
        title="(b) Lower-tail sensitivity",ylabel="Mean RMSE reduction")
for i,value in enumerate(tail):
    ax2.annotate(f"{value:+.6f}",(i,value),xytext=(0,9),
                 textcoords="offset points",ha=["left","center","right"][i],fontsize=9)
ygrid(ax2)
fig.subplots_adjust(left=.165,right=.985,bottom=.2,top=.86,wspace=.45)
save(fig,"source_resampling_tail")

# 4: absolute coverage, not just small changes around an over-covering baseline.
fig,axes=plt.subplots(1,3,figsize=(6.6,3.55))
styles=[("coverage68",100,.68,"(a) Nominal 68% set","Coverage (%)"),
        ("coverage95",100,.95,"(b) Nominal 95% set","Coverage (%)"),
        ("mean_abs_eta_bias",1000,None,"(c) Nuisance bias",r"Mean $|\mathrm{bias}(\eta)|$ ($10^{-3}$)")]
for ax,(metric,scale,nominal,title,ylabel) in zip(axes,styles):
    for i,w in enumerate((32,64,128)):
        rr=[r for r in rows if r["width"]==w];jit=np.linspace(-.14,.14,len(rr))
        teacher=[r["teacher"][metric]*scale for r in rr]
        repair=[r["deployed"][metric]*scale for r in rr]
        for j,a,b in zip(jit,teacher,repair):ax.plot([i+j-.025,i+j+.025],[a,b],color="#CBD5E1",lw=.7)
        ax.scatter(i+jit-.025,teacher,color=GREY,facecolors="none",marker="s",s=21,lw=.9,zorder=2)
        ax.scatter(i+jit+.025,repair,color=BLUE,marker="o",s=17,zorder=3)
    if nominal is not None:
        ax.axhline(nominal*scale,color=ORANGE,ls="--",lw=1)
        ax.text(.02,.15,f"Nominal: {int(nominal*100)}%",transform=ax.transAxes,color=ORANGE,fontsize=9)
    ax.set(xticks=[0,1,2],xticklabels=["32","64","128"],xlabel="Hidden width",ylabel=ylabel,title=title)
    ygrid(ax)
axes[0].set_ylim(65,100.5);axes[1].set_ylim(94.4,100.3);axes[2].set_ylim(0,4.9)
fig.legend([Line2D([],[],marker="s",markerfacecolor="none",color=GREY,ls=""),
            Line2D([],[],marker="o",color=BLUE,ls=""),
            Line2D([],[],color=ORANGE,ls="--")],
           ["Original network","VEFR","Nominal coverage"],ncol=3,loc="upper center",frameon=False,
           bbox_to_anchor=(.51,.94))
fig.suptitle("Coverage and nuisance bias at repair selection", fontsize=11, y=.99)
fig.subplots_adjust(left=.09,right=.985,bottom=.19,top=.76,wspace=.52)
save(fig,"absolute_coverage_bias")

print(json.dumps({"derived_results":str(DATA/"derived_results.json"),
                  "figures":[str(FIG/f"{s}.pdf") for s in
                  ("paired_network_gains","evaluation_replication","source_resampling_tail","absolute_coverage_bias")],
                  "source_lower_quantiles":SOURCE_DERIVED["quantiles_025_975_linear_sensitivity"],
                  "C_selection_mean_gain":AGGREGATES["C_selection"]["deployed"]["mean_rmse_gain"]},indent=2))


==> anc/analysis/validate_package.py <==
#!/usr/bin/env python3
"""Check the delivered paper's source integrity and numerical summary linkage."""
from pathlib import Path
import hashlib
import json
import math
import re

ROOT = Path(__file__).resolve().parents[1]
manifest = json.loads((ROOT / "provenance/source_manifest.json").read_text())
for entry in manifest["files"]:
    content = (ROOT / entry["package_path"]).read_bytes()
    assert len(content) == entry["bytes"], entry["package_path"]
    assert hashlib.sha256(content).hexdigest() == entry["sha256"], entry["package_path"]

base = ROOT / "data/source/results"
c = json.loads((base / "confirmation/vefr_v2_gate_c_high/summary.json").read_text())
rows = c["rows"]
gains = [r["teacher"]["rmse"] - r["deployed"]["rmse"] for r in rows]
assert len(rows) == 18 and sum(g > 0 for g in gains) == 18
assert math.isclose(sum(gains)/18, 0.006804157394699861, abs_tol=1e-13)
for seed in (2026111401, 2026111402):
    d = json.loads((base / ("qualification/vefr_v2_gate_d/seed_%d_summary.json" % seed)).read_text())
    assert d["positive_count"] == 18 and d["network_count"] == 18

def manuscript_text(path):
    assert path.is_file(), path
    source = path.read_text()
    included = re.findall(r"\\input\{([^}]+)\}", source)
    return "\n".join([source] + [manuscript_text(ROOT / (name + ".tex")) for name in included])


text = manuscript_text(ROOT / "main.tex")
bib = (ROOT / "references.bib").read_text()
keys = set(re.findall(r"@\w+\s*\{\s*([^,\s]+)", bib))
citations = set()
for match in re.findall(r"\\cite\w*\{([^}]+)\}", text):
    citations.update(k.strip() for k in match.split(","))
assert not (citations - keys), sorted(citations - keys)
for target in re.findall(r"\\includegraphics(?:\[[^]]*\])?\{([^}]+)\}", text):
    p = ROOT / target
    assert p.is_file() and p.read_bytes().startswith(b"%PDF-"), target
assert not any(s in text for s in ("TODO", "TBD", "INSERT HERE", "Author Name"))
assert "Benedikt Maier" in text and "Michael Spannowsky" in text
assert r"\funding{" not in text
assert r"\documentclass[10pt]{article}" in text
assert r"\usepackage[preprint]{tmlr}" in text
assert r"\bibliographystyle{tmlr}" in text
assert r"\data{" not in text
template_manifest = json.loads((ROOT / "provenance/tmlr_template_sources.json").read_text())
for entry in template_manifest["files"]:
    content = (ROOT / entry["path"]).read_bytes()
    assert hashlib.sha256(content).hexdigest() == entry["sha256"], entry["path"]
print(json.dumps({
    "source_summary_hashes_verified": len(manifest["files"]),
    "source_commit": manifest["source_git_commit"],
    "referenced_bibliography_entries": len(citations),
    "held_out_network_count": len(rows),
    "independent_streams_verified": 2,
    "status": "PASS"
}, indent=2))


==> anc/data/compact_results.json <==
{
  "D1": {
    "fine_tune_gain": {
      "lower95": 0.00013869923818826216,
      "mean": 0.0006078228018708461,
      "n": 18,
      "upper95": 0.0011894107369392877
    },
    "one_sided_exact_sign_p": 3.814697265625e-06,
    "positive_networks": 18,
    "vefr_gain": {
      "lower95": 0.00519809754848535,
      "mean": 0.006804157394699869,
      "n": 18,
      "upper95": 0.008424593173888445
    },
    "vefr_minus_fine_tune": {
      "lower95": 0.00462986413023362,
      "mean": 0.006196334592829023,
      "n": 18,
      "upper95": 0.007805448827350682
    }
  },
  "D2": [
    {
      "mean_abs_eta_bias_change": 9.887260799349558e-07,
      "mean_coverage68_change": 0.002218364197530872,
      "mean_fine_tune_gain": 0.0006501676801175958,
      "mean_rmse_gain": 0.00697026289587593,
      "network_count": 18,
      "pass": true,
      "positive_count": 18,
      "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
      "seed": 2026111401
    },
    {
      "mean_abs_eta_bias_change": 9.384524888039488e-07,
      "mean_coverage68_change": 0.0010609567901234745,
      "mean_fine_tune_gain": 0.000732497405959473,
      "mean_rmse_gain": 0.007039798257355276,
      "network_count": 18,
      "pass": true,
      "positive_count": 18,
      "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
      "seed": 2026111402
    }
  ],
  "D3": {
    "allowed_mean_gain_shift": 0.002407118032173317,
    "fine_grid_mean_gain": 0.004612683148688383,
    "gate_c_subset_mean_rmse_gain": 0.004814236064346634,
    "main_fine_gain_difference": 0.00022201486260835235,
    "main_grid_mean_gain": 0.004834698011296735,
    "mean_abs_eta_bias_change": -1.975250464428149e-05,
    "mean_coverage68_change": -0.00010850694444443827,
    "mean_gain_shift": 0.00020155291565825129,
    "mean_rmse_gain": 0.004612683148688383,
    "network_count": 6,
    "pass": true,
    "positive_count": 6,
    "schema": "wgr.vefr.v2.gate_d.numerical_summary.v1"
  },
  "D4": {
    "lower95_rmse_gain": 0.00014746950399960324,
    "maximum_mean_abs_eta_bias_change": 4.3647015556931615e-05,
    "mean_rmse_gain": 0.007121496401422893,
    "minimum_coverage68_change": -0.017433449074074073,
    "minimum_positive_count": 6,
    "outer_replicates": 32,
    "upper95_rmse_gain": 0.016201522396269815
  },
  "gates": {
    "A": {
      "improved": 30,
      "networks": 30,
      "recovery_fraction": 1.098660246804619,
      "relative_rmse_change_percent": -6.043130475262304
    },
    "B": {
      "improved": 12,
      "mean_gain": 0.00875613452809118,
      "networks": 12,
      "relative_rmse_change_percent": -4.741045583903802
    },
    "C": {
      "improved": 18,
      "mean_fine_tune_gain": 0.0006078228018708554,
      "mean_gain": 0.006804157394699861,
      "networks": 18,
      "relative_rmse_change_percent": -3.7871818038153537,
      "rows": [
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w32_vefr_gate_c_s88901",
          "selected": "v02",
          "subset": "seed_holdout",
          "vefr_gain": 0.002643515649848549,
          "width": 32
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w32_vefr_gate_c_s88902",
          "selected": "v01",
          "subset": "seed_holdout",
          "vefr_gain": 0.003973055857370428,
          "width": 32
        },
        {
          "fine_tune_gain": 0.0029226361487152963,
          "network": "N20000_w32_vefr_gate_c_s88903",
          "selected": "v00",
          "subset": "seed_holdout",
          "vefr_gain": 0.004620130785163795,
          "width": 32
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w32_vefr_gate_c_s88904",
          "selected": "v00",
          "subset": "seed_holdout",
          "vefr_gain": 0.00864298858899909,
          "width": 32
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w32_vefr_gate_c_s88905",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.003423658450672523,
          "width": 32
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w32_vefr_gate_c_s88906",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.008293121817311816,
          "width": 32
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w64_vefr_gate_c_s88901",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.004482842314757013,
          "width": 64
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w64_vefr_gate_c_s88902",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.01118294428132599,
          "width": 64
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w64_vefr_gate_c_s88903",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.011133622014926459,
          "width": 64
        },
        {
          "fine_tune_gain": 0.002496586287388719,
          "network": "N20000_w64_vefr_gate_c_s88904",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.010305999236948249,
          "width": 64
        },
        {
          "fine_tune_gain": 0.0002844969968245348,
          "network": "N20000_w64_vefr_gate_c_s88905",
          "selected": "v00",
          "subset": "seed_holdout",
          "vefr_gain": 0.007443900948139043,
          "width": 64
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w64_vefr_gate_c_s88906",
          "selected": "legacy",
          "subset": "seed_holdout",
          "vefr_gain": 0.004948365424512685,
          "width": 64
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w128_vefr_gate_c_s89001",
          "selected": "v04",
          "subset": "architecture_holdout",
          "vefr_gain": 0.0018219794068012052,
          "width": 128
        },
        {
          "fine_tune_gain": 0.003702196909007305,
          "network": "N20000_w128_vefr_gate_c_s89002",
          "selected": "v03",
          "subset": "architecture_holdout",
          "vefr_gain": 0.00785454807457947,
          "width": 128
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w128_vefr_gate_c_s89003",
          "selected": "v06",
          "subset": "architecture_holdout",
          "vefr_gain": 0.0011172801751501982,
          "width": 128
        },
        {
          "fine_tune_gain": 0.001534894091739375,
          "network": "N20000_w128_vefr_gate_c_s89004",
          "selected": "v00",
          "subset": "architecture_holdout",
          "vefr_gain": 0.013242011495069289,
          "width": 128
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w128_vefr_gate_c_s89005",
          "selected": "legacy",
          "subset": "architecture_holdout",
          "vefr_gain": 0.010649276810173303,
          "width": 128
        },
        {
          "fine_tune_gain": 0.0,
          "network": "N20000_w128_vefr_gate_c_s89006",
          "selected": "v00",
          "subset": "architecture_holdout",
          "vefr_gain": 0.006695591772848536,
          "width": 128
        }
      ]
    }
  },
  "schema": "vefr_v2.paper.compact_results.v1",
  "sealed_independent_simulator_cohort": true,
  "selection_counts": {
    "Gate B": {
      "quality-diversity": 5,
      "sparse evolutionary": 7,
      "teacher fallback": 0
    },
    "Gate C": {
      "quality-diversity": 10,
      "sparse evolutionary": 8,
      "teacher fallback": 0
    }
  },
  "source_summary_sha256": "07fb48d23b6fd0f5151ceaa8f291abea1ac85d428df20e6a78da1ab910239665"
}


==> anc/data/derived_results.json <==
{
  "C_selection_by_subset": {
    "architecture_holdout": {
      "deployed": {
        "coverage68": 0.9714988425925926,
        "coverage68_change": 0.0005787037037037202,
        "coverage95": 0.9993489583333334,
        "coverage95_change": 7.233796296296502e-05,
        "maximum_rmse_gain": 0.013242011495069289,
        "mean_abs_bias": 0.08089373553240746,
        "mean_abs_eta_bias": 0.003564469602979043,
        "mean_abs_eta_bias_change": -5.133661162425311e-06,
        "mean_rmse_gain": 0.006896781289103667,
        "minimum_rmse_gain": 0.0011172801751501982,
        "positive_networks": 6,
        "relative_rmse_reduction_percent": 3.83852584298597,
        "rmse": 0.17277587355848478
      },
      "fallback_count": 0,
      "fine_tune": {
        "coverage68": 0.9710648148148149,
        "coverage68_change": 0.00014467592592593004,
        "coverage95": 0.9992766203703703,
        "coverage95_change": 0.0,
        "maximum_rmse_gain": 0.003702196909007305,
        "mean_abs_bias": 0.08671513310185192,
        "mean_abs_eta_bias": 0.0035704386543817536,
        "mean_abs_eta_bias_change": 8.353902402853186e-07,
        "mean_rmse_gain": 0.0008728485001244466,
        "minimum_rmse_gain": 0.0,
        "positive_networks": 2,
        "relative_rmse_reduction_percent": 0.4857993003247271,
        "rmse": 0.17879980634746398
      },
      "network_count": 6,
      "selected_counts": {
        "legacy": 1,
        "v00": 2,
        "v03": 1,
        "v04": 1,
        "v06": 1
      },
      "teacher": {
        "coverage68": 0.9709201388888888,
        "coverage95": 0.9992766203703703,
        "mean_abs_bias": 0.08681821469907414,
        "mean_abs_eta_bias": 0.003569603264141468,
        "rmse": 0.17967265484758843
      },
      "vefr_minus_fine_tune": {
        "maximum_difference": 0.011707117403329914,
        "mean_rmse_gain_difference": 0.006023932788979221,
        "minimum_difference": 0.0011172801751501982,
        "positive_networks": 6
      }
    },
    "seed_holdout": {
      "deployed": {
        "coverage68": 0.9656394675925926,
        "coverage68_change": 0.0009765625000000093,
        "coverage95": 0.998734085648148,
        "coverage95_change": 0.00021701388888888581,
        "maximum_rmse_gain": 0.01118294428132599,
        "mean_abs_bias": 0.08023907696759265,
        "mean_abs_eta_bias": 0.0032681086106152745,
        "mean_abs_eta_bias_change": 1.5741863756944747e-05,
        "mean_rmse_gain": 0.00675784544749797,
        "minimum_rmse_gain": 0.002643515649848549,
        "positive_networks": 12,
        "relative_rmse_reduction_percent": 3.7615076749040375,
        "rmse": 0.17290004791757074
      },
      "fallback_count": 0,
      "fine_tune": {
        "coverage68": 0.9650245949074074,
        "coverage68_change": 0.0003616898148148158,
        "coverage95": 0.9985532407407408,
        "coverage95_change": 3.616898148147326e-05,
        "maximum_rmse_gain": 0.0029226361487152963,
        "mean_abs_bias": 0.08716543692129636,
        "mean_abs_eta_bias": 0.0032517176293921294,
        "mean_abs_eta_bias_change": -6.491174662003139e-07,
        "mean_rmse_gain": 0.00047530995274404586,
        "minimum_rmse_gain": 0.0,
        "positive_networks": 3,
        "relative_rmse_reduction_percent": 0.26456391302452037,
        "rmse": 0.17918258341232465
      },
      "network_count": 12,
      "selected_counts": {
        "legacy": 7,
        "v00": 3,
        "v01": 1,
        "v02": 1
      },
      "teacher": {
        "coverage68": 0.9646629050925926,
        "coverage95": 0.9985170717592592,
        "mean_abs_bias": 0.08694480613425933,
        "mean_abs_eta_bias": 0.00325236674685833,
        "rmse": 0.17965789336506868
      },
      "vefr_minus_fine_tune": {
        "maximum_difference": 0.01118294428132599,
        "mean_rmse_gain_difference": 0.006282535494753924,
        "minimum_difference": 0.0016974946364484989,
        "positive_networks": 12
      }
    }
  },
  "C_selection_by_width": {
    "128": {
      "deployed": {
        "coverage68": 0.9714988425925926,
        "coverage68_change": 0.0005787037037037202,
        "coverage95": 0.9993489583333334,
        "coverage95_change": 7.233796296296502e-05,
        "maximum_rmse_gain": 0.013242011495069289,
        "mean_abs_bias": 0.08089373553240746,
        "mean_abs_eta_bias": 0.003564469602979043,
        "mean_abs_eta_bias_change": -5.133661162425311e-06,
        "mean_rmse_gain": 0.006896781289103667,
        "minimum_rmse_gain": 0.0011172801751501982,
        "positive_networks": 6,
        "relative_rmse_reduction_percent": 3.83852584298597,
        "rmse": 0.17277587355848478
      },
      "fallback_count": 0,
      "fine_tune": {
        "coverage68": 0.9710648148148149,
        "coverage68_change": 0.00014467592592593004,
        "coverage95": 0.9992766203703703,
        "coverage95_change": 0.0,
        "maximum_rmse_gain": 0.003702196909007305,
        "mean_abs_bias": 0.08671513310185192,
        "mean_abs_eta_bias": 0.0035704386543817536,
        "mean_abs_eta_bias_change": 8.353902402853186e-07,
        "mean_rmse_gain": 0.0008728485001244466,
        "minimum_rmse_gain": 0.0,
        "positive_networks": 2,
        "relative_rmse_reduction_percent": 0.4857993003247271,
        "rmse": 0.17879980634746398
      },
      "network_count": 6,
      "selected_counts": {
        "legacy": 1,
        "v00": 2,
        "v03": 1,
        "v04": 1,
        "v06": 1
      },
      "teacher": {
        "coverage68": 0.9709201388888888,
        "coverage95": 0.9992766203703703,
        "mean_abs_bias": 0.08681821469907414,
        "mean_abs_eta_bias": 0.003569603264141468,
        "rmse": 0.17967265484758843
      },
      "vefr_minus_fine_tune": {
        "maximum_difference": 0.011707117403329914,
        "mean_rmse_gain_difference": 0.006023932788979221,
        "minimum_difference": 0.0011172801751501982,
        "positive_networks": 6
      }
    },
    "32": {
      "deployed": {
        "coverage68": 0.967086226851852,
        "coverage68_change": 0.0018807870370370534,
        "coverage95": 0.9992042824074074,
        "coverage95_change": 0.0005787037037036832,
        "maximum_rmse_gain": 0.00864298858899909,
        "mean_abs_bias": 0.08133318865740748,
        "mean_abs_eta_bias": 0.002975080273279585,
        "mean_abs_eta_bias_change": 2.668042346634636e-05,
        "mean_rmse_gain": 0.005266078524894367,
        "minimum_rmse_gain": 0.002643515649848549,
        "positive_networks": 6,
        "relative_rmse_reduction_percent": 2.933701262587299,
        "rmse": 0.1742368106087487
      },
      "fallback_count": 0,
      "fine_tune": {
        "coverage68": 0.9652054398148149,
        "coverage68_change": 0.0,
        "coverage95": 0.9986979166666666,
        "coverage95_change": 7.233796296294652e-05,
        "maximum_rmse_gain": 0.0029226361487152963,
        "mean_abs_bias": 0.08624312789351858,
        "mean_abs_eta_bias": 0.0029466647100687663,
        "mean_abs_eta_bias_change": -1.7351397444721028e-06,
        "mean_rmse_gain": 0.0004871060247858827,
        "minimum_rmse_gain": 0.0,
        "positive_networks": 1,
        "relative_rmse_reduction_percent": 0.2713638912091402,
        "rmse": 0.1790157831088572
      },
      "network_count": 6,
      "selected_counts": {
        "legacy": 2,
        "v00": 2,
        "v01": 1,
        "v02": 1
      },
      "teacher": {
        "coverage68": 0.9652054398148149,
        "coverage95": 0.9986255787037037,
        "mean_abs_bias": 0.08631727430555562,
        "mean_abs_eta_bias": 0.0029483998498132384,
        "rmse": 0.1795028891336431
      },
      "vefr_minus_fine_tune": {
        "maximum_difference": 0.00864298858899909,
        "mean_rmse_gain_difference": 0.004778972500108484,
        "minimum_difference": 0.0016974946364484989,
        "positive_networks": 6
      }
    },
    "64": {
      "deployed": {
        "coverage68": 0.9641927083333334,
        "coverage68_change": 7.233796296296502e-05,
        "coverage95": 0.9982638888888888,
        "coverage95_change": -0.00014467592592591153,
        "maximum_rmse_gain": 0.01118294428132599,
        "mean_abs_bias": 0.07914496527777784,
        "mean_abs_eta_bias": 0.003561136947950964,
        "mean_abs_eta_bias_change": 4.80330404754313e-06,
        "mean_rmse_gain": 0.008249612370101573,
        "minimum_rmse_gain": 0.004482842314757013,
        "positive_networks": 6,
        "relative_rmse_reduction_percent": 4.587886898199014,
        "rmse": 0.17156328522639275
      },
      "fallback_count": 0,
      "fine_tune": {
        "coverage68": 0.96484375,
        "coverage68_change": 0.0007233796296296316,
        "coverage95": 0.9984085648148148,
        "coverage95_change": 0.0,
        "maximum_rmse_gain": 0.002496586287388719,
        "mean_abs_bias": 0.08808774594907413,
        "mean_abs_eta_bias": 0.0035567705487154926,
        "mean_abs_eta_bias_change": 4.36904812071475e-07,
        "mean_rmse_gain": 0.00046351388070220895,
        "minimum_rmse_gain": 0.0,
        "positive_networks": 2,
        "relative_rmse_reduction_percent": 0.2577756584193133,
        "rmse": 0.17934938371579212
      },
      "network_count": 6,
      "selected_counts": {
        "legacy": 5,
        "v00": 1
      },
      "teacher": {
        "coverage68": 0.9641203703703703,
        "coverage95": 0.9984085648148148,
        "mean_abs_bias": 0.08757233796296303,
        "mean_abs_eta_bias": 0.0035563336439034207,
        "rmse": 0.17981289759649433
      },
      "vefr_minus_fine_tune": {
        "maximum_difference": 0.01118294428132599,
        "mean_rmse_gain_difference": 0.007786098489399364,
        "minimum_difference": 0.004482842314757013,
        "positive_networks": 6
      }
    }
  },
  "C_selection_per_network": [
    {
      "deployed": {
        "coverage68": 0.9652777777777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09116753472222229,
        "mean_abs_eta_bias": 0.003951457747265818,
        "mse_improvement": 0.0009532335069444456,
        "mse_improvement_lcb95": 0.0007554964236929036,
        "mse_improvement_se": 0.00010088812080796732,
        "rmse": 0.17873765620141022,
        "rmse_gain": 0.002643515649848549
      },
      "fine_tune": {
        "coverage68": 0.96484375,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09383680555555562,
        "mean_abs_eta_bias": 0.004017445030928105,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.18138117185125877,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w32_vefr_gate_c_s88901",
      "selected": "v02",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.96484375,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09383680555555562,
        "mean_abs_eta_bias": 0.004017445030928105,
        "rmse": 0.18138117185125877
      },
      "vefr_gain": 0.002643515649848549,
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9661458333333334,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.06864149305555561,
        "mean_abs_eta_bias": 0.00236242985356111,
        "mse_improvement": 0.0013842773437500013,
        "mse_improvement_lcb95": 0.0011538722859925263,
        "mse_improvement_se": 0.0001175557610113658,
        "rmse": 0.1698006834622273,
        "rmse_gain": 0.003973055857370428
      },
      "fine_tune": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.07253689236111117,
        "mean_abs_eta_bias": 0.0022619774242082905,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17377373931959772,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w32_vefr_gate_c_s88902",
      "selected": "v01",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.07253689236111117,
        "mean_abs_eta_bias": 0.0022619774242082905,
        "rmse": 0.17377373931959772
      },
      "vefr_gain": 0.003973055857370428,
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9691840277777778,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08632812500000006,
        "mean_abs_eta_bias": 0.0018653885008423207,
        "mse_improvement": 0.001770562065972224,
        "mse_improvement_lcb95": 0.0015488889531253731,
        "mse_improvement_se": 0.00011310060521284068,
        "rmse": 0.17908215324560717,
        "rmse_gain": 0.004620130785163795
      },
      "fine_tune": {
        "coverage68": 0.9665798611111112,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08914930555555561,
        "mean_abs_eta_bias": 0.0018547998603526494,
        "mse_improvement": 0.0011444769965277787,
        "mse_improvement_lcb95": 0.0009384544180914388,
        "mse_improvement_se": 0.00010511549194853563,
        "rmse": 0.18077964788205567,
        "rmse_gain": 0.0029226361487152963
      },
      "fine_tune_gain": 0.0029226361487152963,
      "network": "N20000_w32_vefr_gate_c_s88903",
      "selected": "v00",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9665798611111112,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.08959418402777784,
        "mean_abs_eta_bias": 0.001865210698819482,
        "rmse": 0.18370228403077096
      },
      "vefr_gain": 0.004620130785163795,
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07580295138888894,
        "mean_abs_eta_bias": 0.003085344600958639,
        "mse_improvement": 0.003216959635416669,
        "mse_improvement_lcb95": 0.0028376501950641685,
        "mse_improvement_se": 0.00019352878080640518,
        "rmse": 0.1735749034170701,
        "rmse_gain": 0.00864298858899909
      },
      "fine_tune": {
        "coverage68": 0.9683159722222222,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08054470486111116,
        "mean_abs_eta_bias": 0.003041950968558786,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1822178920060692,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w32_vefr_gate_c_s88904",
      "selected": "v00",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9683159722222222,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08054470486111116,
        "mean_abs_eta_bias": 0.003041950968558786,
        "rmse": 0.1822178920060692
      },
      "vefr_gain": 0.00864298858899909,
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0890950520833334,
        "mean_abs_eta_bias": 0.002858547816118948,
        "mse_improvement": 0.0011653645833333342,
        "mse_improvement_lcb95": 0.0008823341982306377,
        "mse_improvement_se": 0.00014440591119796293,
        "rmse": 0.17548677014933423,
        "rmse_gain": 0.003423658450672523
      },
      "fine_tune": {
        "coverage68": 0.9722222222222222,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09269748263888894,
        "mean_abs_eta_bias": 0.0027305824818677567,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17891042860000675,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w32_vefr_gate_c_s88905",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9722222222222222,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09269748263888894,
        "mean_abs_eta_bias": 0.0027305824818677567,
        "rmse": 0.17891042860000675
      },
      "vefr_gain": 0.003423658450672523,
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9548611111111112,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.0769639756944445,
        "mean_abs_eta_bias": 0.003727313120930675,
        "mse_improvement": 0.0028588867187500032,
        "mse_improvement_lcb95": 0.00255313066281086,
        "mse_improvement_se": 0.00015600085427635812,
        "rmse": 0.1687386971768433,
        "rmse_gain": 0.008293121817311816
      },
      "fine_tune": {
        "coverage68": 0.95703125,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08869357638888895,
        "mean_abs_eta_bias": 0.003773232494497012,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17703181899415513,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w32_vefr_gate_c_s88906",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.95703125,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08869357638888895,
        "mean_abs_eta_bias": 0.003773232494497012,
        "rmse": 0.17703181899415513
      },
      "vefr_gain": 0.008293121817311816,
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.0851888020833334,
        "mean_abs_eta_bias": 0.00424273006516434,
        "mse_improvement": 0.0016824001736111124,
        "mse_improvement_lcb95": 0.001216675145275114,
        "mse_improvement_se": 0.00023761917668364217,
        "rmse": 0.17390294590512959,
        "rmse_gain": 0.004482842314757013
      },
      "fine_tune": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.07822265625000006,
        "mean_abs_eta_bias": 0.004245772226611772,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1783857882198866,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w64_vefr_gate_c_s88901",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.07822265625000006,
        "mean_abs_eta_bias": 0.004245772226611772,
        "rmse": 0.1783857882198866
      },
      "vefr_gain": 0.004482842314757013,
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9730902777777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.07373046875000006,
        "mean_abs_eta_bias": 0.00317628904181254,
        "mse_improvement": 0.0038720703125000033,
        "mse_improvement_lcb95": 0.0033964205420796384,
        "mse_improvement_se": 0.00024268291365159232,
        "rmse": 0.16683868155157022,
        "rmse_gain": 0.01118294428132599
      },
      "fine_tune": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08560112847222229,
        "mean_abs_eta_bias": 0.003181512845745274,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1780216258328962,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w64_vefr_gate_c_s88902",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08560112847222229,
        "mean_abs_eta_bias": 0.003181512845745274,
        "rmse": 0.1780216258328962
      },
      "vefr_gain": 0.01118294428132599,
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.05200737847222228,
        "mean_abs_eta_bias": 0.0037913418644501353,
        "mse_improvement": 0.0037329101562500033,
        "mse_improvement_lcb95": 0.0033438487092960706,
        "mse_improvement_se": 0.00019850438580647396,
        "rmse": 0.16119098756330627,
        "rmse_gain": 0.011133622014926459
      },
      "fine_tune": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.07534722222222229,
        "mean_abs_eta_bias": 0.003740306083794599,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17232460957823273,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w64_vefr_gate_c_s88903",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.07534722222222229,
        "mean_abs_eta_bias": 0.003740306083794599,
        "rmse": 0.17232460957823273
      },
      "vefr_gain": 0.011133622014926459,
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9526909722222222,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.0934895833333334,
        "mean_abs_eta_bias": 0.002938794271153244,
        "mse_improvement": 0.003924153645833337,
        "mse_improvement_lcb95": 0.003461958359144025,
        "mse_improvement_se": 0.0002358182549960353,
        "rmse": 0.17875493584815935,
        "rmse_gain": 0.010305999236948249
      },
      "fine_tune": {
        "coverage68": 0.9561631944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.10447048611111116,
        "mean_abs_eta_bias": 0.002947817410206591,
        "mse_improvement": 0.0010536024305555563,
        "mse_improvement_lcb95": 0.0007542223110116228,
        "mse_improvement_se": 0.00015274776572702647,
        "rmse": 0.18656434879771888,
        "rmse_gain": 0.002496586287388719
      },
      "fine_tune_gain": 0.002496586287388719,
      "network": "N20000_w64_vefr_gate_c_s88904",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.953125,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.10145399305555562,
        "mean_abs_eta_bias": 0.002944770129320394,
        "rmse": 0.1890609350851076
      },
      "vefr_gain": 0.010305999236948249,
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9618055555555556,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08823784722222229,
        "mean_abs_eta_bias": 0.003498061107180653,
        "mse_improvement": 0.0027636718750000022,
        "mse_improvement_lcb95": 0.002475454360830476,
        "mse_improvement_se": 0.00014705245425066448,
        "rmse": 0.17657144110466916,
        "rmse_gain": 0.007443900948139043
      },
      "fine_tune": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.09525824652777784,
        "mean_abs_eta_bias": 0.003503282844943323,
        "mse_improvement": 0.00012668185763888899,
        "mse_improvement_lcb95": 3.6263737426480856e-06,
        "mse_improvement_se": 6.278456383223715e-05,
        "rmse": 0.18373084505598367,
        "rmse_gain": 0.0002844969968245348
      },
      "fine_tune_gain": 0.0002844969968245348,
      "network": "N20000_w64_vefr_gate_c_s88905",
      "selected": "v00",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9609375,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.09518229166666674,
        "mean_abs_eta_bias": 0.0035037086969570913,
        "rmse": 0.1840153420528082
      },
      "vefr_gain": 0.007443900948139043,
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9696180555555556,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.0822157118055556,
        "mean_abs_eta_bias": 0.003719605337944872,
        "mse_improvement": 0.0017114257812500017,
        "mse_improvement_lcb95": 0.0015035609628035894,
        "mse_improvement_se": 0.00010605542759255959,
        "rmse": 0.1721207193855219,
        "rmse_gain": 0.004948365424512685
      },
      "fine_tune": {
        "coverage68": 0.96875,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08962673611111117,
        "mean_abs_eta_bias": 0.0037219318809913957,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17706908481003458,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w64_vefr_gate_c_s88906",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.96875,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08962673611111117,
        "mean_abs_eta_bias": 0.0037219318809913957,
        "rmse": 0.17706908481003458
      },
      "vefr_gain": 0.004948365424512685,
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.0784288194444445,
        "mean_abs_eta_bias": 0.00440995108094754,
        "mse_improvement": 0.0005908203125000005,
        "mse_improvement_lcb95": 0.0004298067608468756,
        "mse_improvement_se": 8.21512808006572e-05,
        "rmse": 0.16903235928328314,
        "rmse_gain": 0.0018219794068012052
      },
      "fine_tune": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08094618055555562,
        "mean_abs_eta_bias": 0.0044123055531276835,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17085433869008435,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w128_vefr_gate_c_s89001",
      "selected": "v04",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08094618055555562,
        "mean_abs_eta_bias": 0.0044123055531276835,
        "rmse": 0.17085433869008435
      },
      "vefr_gain": 0.0018219794068012052,
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.98046875,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08408203125000008,
        "mean_abs_eta_bias": 0.0018045280969430258,
        "mse_improvement": 0.00277289496527778,
        "mse_improvement_lcb95": 0.002457380789295191,
        "mse_improvement_se": 0.00016097957843681026,
        "rmse": 0.1737006730145326,
        "rmse_gain": 0.00785454807457947
      },
      "fine_tune": {
        "coverage68": 0.9769965277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09116753472222229,
        "mean_abs_eta_bias": 0.0017950479519974714,
        "mse_improvement": 0.0013186306423611125,
        "mse_improvement_lcb95": 0.0010728724077556538,
        "mse_improvement_se": 0.00012538915844575126,
        "rmse": 0.17785302418010476,
        "rmse_gain": 0.003702196909007305
      },
      "fine_tune_gain": 0.003702196909007305,
      "network": "N20000_w128_vefr_gate_c_s89002",
      "selected": "v03",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9774305555555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09274088541666672,
        "mean_abs_eta_bias": 0.001785319119065392,
        "rmse": 0.18155522108911207
      },
      "vefr_gain": 0.00785454807457947,
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9618055555555556,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.0637261284722223,
        "mean_abs_eta_bias": 0.0042591903753253805,
        "mse_improvement": 0.00033799913194444486,
        "mse_improvement_lcb95": 0.00013118486985311717,
        "mse_improvement_se": 0.00010551941960293771,
        "rmse": 0.16222138101954556,
        "rmse_gain": 0.0011172801751501982
      },
      "fine_tune": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.061642795138888956,
        "mean_abs_eta_bias": 0.004276760653607496,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.16333866119469576,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w128_vefr_gate_c_s89003",
      "selected": "v06",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.061642795138888956,
        "mean_abs_eta_bias": 0.004276760653607496,
        "rmse": 0.16333866119469576
      },
      "vefr_gain": 0.0011172801751501982,
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9678819444444444,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08738064236111118,
        "mean_abs_eta_bias": 0.004687467440175367,
        "mse_improvement": 0.0048678927951388935,
        "mse_improvement_lcb95": 0.004386906296450839,
        "mse_improvement_se": 0.00024540578422971803,
        "rmse": 0.17439162142353606,
        "rmse_gain": 0.013242011495069289
      },
      "fine_tune": {
        "coverage68": 0.9700520833333334,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10134548611111117,
        "mean_abs_eta_bias": 0.004675345175757692,
        "mse_improvement": 0.0006282552083333337,
        "mse_improvement_lcb95": 0.00042432035862328293,
        "mse_improvement_se": 0.0001040503046579748,
        "rmse": 0.18609873882686598,
        "rmse_gain": 0.001534894091739375
      },
      "fine_tune_gain": 0.001534894091739375,
      "network": "N20000_w128_vefr_gate_c_s89004",
      "selected": "v00",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.96875,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10039062500000005,
        "mean_abs_eta_bias": 0.00468006166724806,
        "rmse": 0.18763363291860535
      },
      "vefr_gain": 0.013242011495069289,
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9891493055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0913302951388889,
        "mean_abs_eta_bias": 0.0028856298959312144,
        "mse_improvement": 0.004432779947916671,
        "mse_improvement_lcb95": 0.003990894636534189,
        "mse_improvement_se": 0.00022545583228468315,
        "rmse": 0.1863299023712076,
        "rmse_gain": 0.010649276810173303
      },
      "fine_tune": {
        "coverage68": 0.9848090277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09889322916666671,
        "mean_abs_eta_bias": 0.0029184439314532953,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.19697917918138091,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w128_vefr_gate_c_s89005",
      "selected": "legacy",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9848090277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09889322916666671,
        "mean_abs_eta_bias": 0.0029184439314532953,
        "rmse": 0.19697917918138091
      },
      "vefr_gain": 0.010649276810173303,
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9583333333333334,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08041449652777784,
        "mean_abs_eta_bias": 0.0033400507285517283,
        "mse_improvement": 0.0022943793402777804,
        "mse_improvement_lcb95": 0.001991953413481957,
        "mse_improvement_se": 0.0001543017775741394,
        "rmse": 0.17097930423880367,
        "rmse_gain": 0.006695591772848536
      },
      "fine_tune": {
        "coverage68": 0.9592013888888888,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08629557291666673,
        "mean_abs_eta_bias": 0.0033447286603468813,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1776748960116522,
        "rmse_gain": 0.0
      },
      "fine_tune_gain": 0.0,
      "network": "N20000_w128_vefr_gate_c_s89006",
      "selected": "v00",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9592013888888888,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08629557291666673,
        "mean_abs_eta_bias": 0.0033447286603468813,
        "rmse": 0.1776748960116522
      },
      "vefr_gain": 0.006695591772848536,
      "width": 128
    }
  ],
  "aggregates": {
    "A_development": {
      "deployed": {
        "coverage68": 0.9710069444444444,
        "coverage68_change": 0.0016637731481481547,
        "coverage95": 0.9993344907407408,
        "coverage95_change": 0.00024594907407406624,
        "maximum_rmse_gain": 0.02410137680407934,
        "mean_abs_bias": 0.08176902488425931,
        "mean_abs_eta_bias": 0.0029565985408440713,
        "mean_abs_eta_bias_change": -7.659786739475415e-05,
        "mean_rmse_gain": 0.011303754930212536,
        "minimum_rmse_gain": 0.001622869135399635,
        "positive_networks": 30,
        "relative_rmse_reduction_percent": 6.0431304752622905,
        "rmse": 0.17574755856508176
      },
      "fallback_count": 0,
      "legacy": {
        "coverage68": 0.9706452546296297,
        "coverage68_change": 0.001302083333333337,
        "coverage95": 0.9993344907407408,
        "coverage95_change": 0.00024594907407407,
        "maximum_rmse_gain": 0.02410137680407934,
        "mean_abs_bias": 0.08415545428240746,
        "mean_abs_eta_bias": 0.0029428981372011357,
        "mean_abs_eta_bias_change": -9.029827103769009e-05,
        "mean_rmse_gain": 0.01028867201037696,
        "minimum_rmse_gain": -0.0009031236255549746,
        "positive_networks": 27,
        "relative_rmse_reduction_percent": 5.500454296802248,
        "rmse": 0.17676264148491735
      },
      "network_count": 30,
      "selected_counts": {
        "legacy": 19,
        "v00": 3,
        "v01": 2,
        "v02": 1,
        "v03": 2,
        "v04": 2,
        "v05": 1
      },
      "teacher": {
        "coverage68": 0.9693431712962963,
        "coverage95": 0.9990885416666667,
        "mean_abs_bias": 0.09340747974537042,
        "mean_abs_eta_bias": 0.0030331964082388257,
        "rmse": 0.18705131349529433
      }
    },
    "B_development": {
      "deployed": {
        "coverage68": 0.9711009837962963,
        "coverage68_change": 0.0024594907407407087,
        "coverage95": 0.9992404513888888,
        "coverage95_change": 0.0001808449074074033,
        "maximum_rmse_gain": 0.018270754562931202,
        "mean_abs_bias": 0.0837999131944445,
        "mean_abs_eta_bias": 0.003510354179440065,
        "mean_abs_eta_bias_change": -1.8489774858558832e-05,
        "mean_rmse_gain": 0.008756134528091162,
        "minimum_rmse_gain": 0.0016690343123444695,
        "positive_networks": 12,
        "relative_rmse_reduction_percent": 4.741045583903792,
        "rmse": 0.1759317022186995
      },
      "fallback_count": 0,
      "legacy": {
        "coverage68": 0.9706669560185185,
        "coverage68_change": 0.0020254629629629186,
        "coverage95": 0.9991319444444443,
        "coverage95_change": 7.233796296295576e-05,
        "maximum_rmse_gain": 0.017104854222508153,
        "mean_abs_bias": 0.08587058738425933,
        "mean_abs_eta_bias": 0.003530629161313237,
        "mean_abs_eta_bias_change": 1.7852070146129053e-06,
        "mean_rmse_gain": 0.007709226976664647,
        "minimum_rmse_gain": -0.0038660616018509064,
        "positive_networks": 11,
        "relative_rmse_reduction_percent": 4.174193120922248,
        "rmse": 0.17697860977012603
      },
      "network_count": 12,
      "selected_counts": {
        "legacy": 7,
        "v00": 2,
        "v01": 1,
        "v02": 1,
        "v08": 1
      },
      "teacher": {
        "coverage68": 0.9686414930555557,
        "coverage95": 0.9990596064814814,
        "mean_abs_bias": 0.09125705295138896,
        "mean_abs_eta_bias": 0.0035288439542986243,
        "rmse": 0.18468783674679065
      }
    },
    "C_selection": {
      "deployed": {
        "coverage68": 0.9675925925925927,
        "coverage68_change": 0.0008439429012345796,
        "coverage95": 0.9989390432098766,
        "coverage95_change": 0.00016878858024691222,
        "maximum_rmse_gain": 0.013242011495069289,
        "mean_abs_bias": 0.08045729648919758,
        "mean_abs_eta_bias": 0.003366895608069864,
        "mean_abs_eta_bias_change": 8.78335545048806e-06,
        "mean_rmse_gain": 0.006804157394699869,
        "minimum_rmse_gain": 0.0011172801751501982,
        "positive_networks": 18,
        "relative_rmse_reduction_percent": 3.7871818038153586,
        "rmse": 0.1728586564645421
      },
      "fallback_count": 0,
      "fine_tune": {
        "coverage68": 0.96703800154321,
        "coverage68_change": 0.0002893518518518539,
        "coverage95": 0.9987943672839505,
        "coverage95_change": 2.411265432098217e-05,
        "maximum_rmse_gain": 0.003702196909007305,
        "mean_abs_bias": 0.0870153356481482,
        "mean_abs_eta_bias": 0.0033579579710553372,
        "mean_abs_eta_bias_change": -1.5428156403843635e-07,
        "mean_rmse_gain": 0.0006078228018708461,
        "minimum_rmse_gain": 0.0,
        "positive_networks": 5,
        "relative_rmse_reduction_percent": 0.33831308149668027,
        "rmse": 0.1790549910573711
      },
      "network_count": 18,
      "selected_counts": {
        "legacy": 8,
        "v00": 5,
        "v01": 1,
        "v02": 1,
        "v03": 1,
        "v04": 1,
        "v06": 1
      },
      "teacher": {
        "coverage68": 0.966748649691358,
        "coverage95": 0.9987702546296295,
        "mean_abs_bias": 0.08690260898919759,
        "mean_abs_eta_bias": 0.003358112252619376,
        "rmse": 0.17966281385924193
      },
      "vefr_minus_fine_tune": {
        "maximum_difference": 0.011707117403329914,
        "mean_rmse_gain_difference": 0.006196334592829023,
        "minimum_difference": 0.0011172801751501982,
        "positive_networks": 18
      }
    }
  },
  "caveats": [
    "C outcomes participate in deployment selection; network bootstrap intervals do not remove this selection.",
    "D2 uses frozen saved deployments with fresh pseudoexperiment and auxiliary streams from the same simulator pool.",
    "D2 per-network receipts are not present in the checked-in summary directory; its means/counts are carried from saved summaries.",
    "The fine_tune baseline is a limited set of seven alternative one-step gradient candidates plus the teacher fallback.",
    "Network success counts and aggregate no-harm gates are not nominal-coverage calibration guarantees.",
    "No matched function-only comparison or fixed-quality simulator-event saving is established by these summaries.",
    "Source bootstrap resamples evaluation pools with fixed models, not retraining under a fresh independently simulated cohort."
  ],
  "independent_evaluation_streams_as_saved": [
    {
      "mean_abs_eta_bias_change": 9.887260799349558e-07,
      "mean_coverage68_change": 0.002218364197530872,
      "mean_fine_tune_gain": 0.0006501676801175958,
      "mean_rmse_gain": 0.00697026289587593,
      "network_count": 18,
      "pass": true,
      "positive_count": 18,
      "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
      "seed": 2026111401
    },
    {
      "mean_abs_eta_bias_change": 9.384524888039488e-07,
      "mean_coverage68_change": 0.0010609567901234745,
      "mean_fine_tune_gain": 0.000732497405959473,
      "mean_rmse_gain": 0.007039798257355276,
      "network_count": 18,
      "pass": true,
      "positive_count": 18,
      "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
      "seed": 2026111402
    }
  ],
  "independent_simulator_cohort_opened": false,
  "method": "Read-only arithmetic on saved JSON; no new simulation, model inference, optimisation or bootstrap draws.",
  "numerical_resolution": {
    "allowed_mean_gain_shift": 0.002407118032173317,
    "fine_grid_mean_gain": 0.004612683148688383,
    "gate_c_subset_mean_rmse_gain": 0.004814236064346634,
    "main_fine_gain_difference": 0.00022201486260835235,
    "main_grid_mean_gain": 0.004834698011296735,
    "mean_abs_eta_bias_change": -1.975250464428149e-05,
    "mean_coverage68_change": -0.00010850694444443827,
    "mean_gain_shift": 0.00020155291565825129,
    "mean_rmse_gain": 0.004612683148688383,
    "network_count": 6,
    "pass": true,
    "positive_count": 6,
    "relative_main_fine_difference_percent_of_main_gain": 4.5921143800418,
    "relative_shift_vs_original_subset_percent": -4.186602255566899,
    "schema": "wgr.vefr.v2.gate_d.numerical_summary.v1"
  },
  "saved_network_bootstrap_intervals_not_recomputed": {
    "aggregate": {
      "fine_tune_gain": {
        "lower95": 0.00013869923818826216,
        "mean": 0.0006078228018708461,
        "n": 18,
        "upper95": 0.0011894107369392877
      },
      "one_sided_exact_sign_p": 3.814697265625e-06,
      "positive_networks": 18,
      "vefr_gain": {
        "lower95": 0.00519809754848535,
        "mean": 0.006804157394699869,
        "n": 18,
        "upper95": 0.008424593173888445
      },
      "vefr_minus_fine_tune": {
        "lower95": 0.00462986413023362,
        "mean": 0.006196334592829023,
        "n": 18,
        "upper95": 0.007805448827350682
      }
    },
    "architecture_holdout": {
      "fine_tune_gain": {
        "lower95": 0.0,
        "mean": 0.0008728485001244466,
        "n": 6,
        "upper95": 0.0021069141364602148
      },
      "one_sided_exact_sign_p": 0.015625,
      "positive_networks": 6,
      "vefr_gain": {
        "lower95": 0.0034047765018884687,
        "mean": 0.006896781289103667,
        "n": 6,
        "upper95": 0.010388786076318865
      },
      "vefr_minus_fine_tune": {
        "lower95": 0.0028697154142448508,
        "mean": 0.006023932788979221,
        "n": 6,
        "upper95": 0.009331381797731714
      }
    },
    "bootstrap_replicates": 200000,
    "gate_c_summary_sha256": "db347ab6162291964adfbd7ce0ed35c4009d6130e9a997b66fcf81fbf90c27d8",
    "pass": true,
    "schema": "wgr.vefr.v2.gate_d.statistical.v1",
    "seed": 20261114001,
    "seed_holdout": {
      "fine_tune_gain": {
        "lower95": 0.0,
        "mean": 0.00047530995274404586,
        "n": 12,
        "upper95": 0.0011349606797017738
      },
      "one_sided_exact_sign_p": 0.000244140625,
      "positive_networks": 12,
      "vefr_gain": {
        "lower95": 0.005104671558511081,
        "mean": 0.00675784544749797,
        "n": 12,
        "upper95": 0.008470172215509171
      },
      "vefr_minus_fine_tune": {
        "lower95": 0.004577284359514759,
        "mean": 0.006282535494753924,
        "n": 12,
        "upper95": 0.008037116225450907
      }
    }
  },
  "schema": "mlst_20261115.saved_summary_derived.v1",
  "source_commit": "f8a59a63",
  "source_pool_resampling": {
    "frozen_rule_pass_as_reported": true,
    "interpretation": "Frozen higher-quantile rule passes; interpolated lower tail includes zero. These are empirical resample quantiles from 32 replicates, not a well-resolved universal confidence interval.",
    "maximum": 0.016201522396269815,
    "maximum_mean_abs_eta_bias_change": 4.3647015556931615e-05,
    "mean_fine_tune_gain": 0.0007671309597092377,
    "mean_rmse_gain": 0.007121496401422894,
    "median_rmse_gain": 0.0065467003141778495,
    "minimum": -0.00290456053751058,
    "minimum_coverage68_change": -0.017433449074074073,
    "minimum_positive_network_count": 6,
    "negative_aggregate_gains": 1,
    "networks_per_replicate": 18,
    "new_original_events": 0,
    "ordered_replicates": [
      {
        "coverage68_change": -0.017433449074074073,
        "mean_abs_eta_bias_change": 3.001352784461828e-06,
        "mean_fine_tune_gain": 0.0005799736870486855,
        "mean_rmse_gain": -0.00290456053751058,
        "positive_count": 6,
        "seed": 2026111530
      },
      {
        "coverage68_change": -0.008439429012345697,
        "mean_abs_eta_bias_change": -1.6034013505855044e-05,
        "mean_fine_tune_gain": 0.0011734445338770294,
        "mean_rmse_gain": 0.00014746950399960324,
        "positive_count": 11,
        "seed": 2026111500
      },
      {
        "coverage68_change": 7.233796296296502e-05,
        "mean_abs_eta_bias_change": -4.753773060010094e-06,
        "mean_fine_tune_gain": 0.0007895647325665387,
        "mean_rmse_gain": 0.002837817580975399,
        "positive_count": 16,
        "seed": 2026111528
      },
      {
        "coverage68_change": -0.012152777777777778,
        "mean_abs_eta_bias_change": 2.4066096337758695e-06,
        "mean_fine_tune_gain": 0.0013280016859934611,
        "mean_rmse_gain": 0.004004744923319382,
        "positive_count": 16,
        "seed": 2026111527
      },
      {
        "coverage68_change": 0.0036410108024691468,
        "mean_abs_eta_bias_change": 1.7313174958543582e-05,
        "mean_fine_tune_gain": -0.00018246771541519102,
        "mean_rmse_gain": 0.004139641975571016,
        "positive_count": 17,
        "seed": 2026111503
      },
      {
        "coverage68_change": -0.002507716049382738,
        "mean_abs_eta_bias_change": -1.4874075607915359e-05,
        "mean_fine_tune_gain": 0.0004712461415471174,
        "mean_rmse_gain": 0.004382319674058906,
        "positive_count": 18,
        "seed": 2026111516
      },
      {
        "coverage68_change": 0.0,
        "mean_abs_eta_bias_change": -2.1982149690921802e-05,
        "mean_fine_tune_gain": 0.000814138299202226,
        "mean_rmse_gain": 0.004659970652246498,
        "positive_count": 16,
        "seed": 2026111502
      },
      {
        "coverage68_change": -0.007691936728395071,
        "mean_abs_eta_bias_change": -1.5545209486978938e-06,
        "mean_fine_tune_gain": 0.0018215058368163796,
        "mean_rmse_gain": 0.004664629308103711,
        "positive_count": 15,
        "seed": 2026111529
      },
      {
        "coverage68_change": 0.002314814814814831,
        "mean_abs_eta_bias_change": 5.131812537819427e-07,
        "mean_fine_tune_gain": 0.0004273609908074377,
        "mean_rmse_gain": 0.005166869010412695,
        "positive_count": 16,
        "seed": 2026111507
      },
      {
        "coverage68_change": -0.0006269290123456783,
        "mean_abs_eta_bias_change": -1.607247894471727e-05,
        "mean_fine_tune_gain": 0.000845130017674309,
        "mean_rmse_gain": 0.0052871537120922135,
        "positive_count": 18,
        "seed": 2026111505
      },
      {
        "coverage68_change": 0.00238715277777779,
        "mean_abs_eta_bias_change": -1.1896632169220066e-05,
        "mean_fine_tune_gain": -0.00027563110766966786,
        "mean_rmse_gain": 0.005315161648942798,
        "positive_count": 14,
        "seed": 2026111525
      },
      {
        "coverage68_change": 0.00790895061728394,
        "mean_abs_eta_bias_change": 1.5887889201002034e-05,
        "mean_fine_tune_gain": 0.0013017044185658017,
        "mean_rmse_gain": 0.005437932717775863,
        "positive_count": 16,
        "seed": 2026111521
      },
      {
        "coverage68_change": 0.005883487654321007,
        "mean_abs_eta_bias_change": 1.3745114503398408e-05,
        "mean_fine_tune_gain": -0.0003036054050142629,
        "mean_rmse_gain": 0.0057331684453959565,
        "positive_count": 14,
        "seed": 2026111517
      },
      {
        "coverage68_change": 0.0055941358024691225,
        "mean_abs_eta_bias_change": 3.4853847869816464e-07,
        "mean_fine_tune_gain": 0.000839968877524693,
        "mean_rmse_gain": 0.005738140875712601,
        "positive_count": 18,
        "seed": 2026111512
      },
      {
        "coverage68_change": -0.0016878858024691407,
        "mean_abs_eta_bias_change": -9.457049799909319e-07,
        "mean_fine_tune_gain": 0.0004952287247144693,
        "mean_rmse_gain": 0.005903487498221261,
        "positive_count": 16,
        "seed": 2026111506
      },
      {
        "coverage68_change": -0.0001205632716049417,
        "mean_abs_eta_bias_change": -2.85375345050546e-06,
        "mean_fine_tune_gain": 0.0008186354702088885,
        "mean_rmse_gain": 0.006509689727358177,
        "positive_count": 18,
        "seed": 2026111519
      },
      {
        "coverage68_change": 0.007860725308641965,
        "mean_abs_eta_bias_change": 2.7034670008355702e-06,
        "mean_fine_tune_gain": 0.0002174313544418071,
        "mean_rmse_gain": 0.006583710900997523,
        "positive_count": 16,
        "seed": 2026111531
      },
      {
        "coverage68_change": -0.0005304783950617188,
        "mean_abs_eta_bias_change": 9.764263417498651e-06,
        "mean_fine_tune_gain": -6.188887281716491e-05,
        "mean_rmse_gain": 0.006586874011249532,
        "positive_count": 16,
        "seed": 2026111511
      },
      {
        "coverage68_change": 0.0003134645061728176,
        "mean_abs_eta_bias_change": -5.082622931554156e-06,
        "mean_fine_tune_gain": 0.0004283334016572629,
        "mean_rmse_gain": 0.00668390073710776,
        "positive_count": 17,
        "seed": 2026111508
      },
      {
        "coverage68_change": 0.0013985339506172806,
        "mean_abs_eta_bias_change": 3.2620534024120314e-06,
        "mean_fine_tune_gain": 0.001342522179230364,
        "mean_rmse_gain": 0.007048917641740624,
        "positive_count": 18,
        "seed": 2026111526
      },
      {
        "coverage68_change": 0.006872106481481486,
        "mean_abs_eta_bias_change": -5.157100795816732e-06,
        "mean_fine_tune_gain": -0.0004407198521095248,
        "mean_rmse_gain": 0.00793708680921425,
        "positive_count": 15,
        "seed": 2026111518
      },
      {
        "coverage68_change": 0.020495756172839483,
        "mean_abs_eta_bias_change": 1.0287729262993336e-05,
        "mean_fine_tune_gain": 0.0006679210102955272,
        "mean_rmse_gain": 0.008810943594099622,
        "positive_count": 18,
        "seed": 2026111514
      },
      {
        "coverage68_change": 0.0013985339506172867,
        "mean_abs_eta_bias_change": -1.232434499409551e-06,
        "mean_fine_tune_gain": 0.0004419951698647972,
        "mean_rmse_gain": 0.008883375873828632,
        "positive_count": 17,
        "seed": 2026111522
      },
      {
        "coverage68_change": -0.00595582561728396,
        "mean_abs_eta_bias_change": -1.4217137776623453e-05,
        "mean_fine_tune_gain": 0.001452678358304846,
        "mean_rmse_gain": 0.009228988262456285,
        "positive_count": 18,
        "seed": 2026111523
      },
      {
        "coverage68_change": 0.01632426697530865,
        "mean_abs_eta_bias_change": -1.785657954200498e-05,
        "mean_fine_tune_gain": 0.0007802771727235258,
        "mean_rmse_gain": 0.010123819056441762,
        "positive_count": 18,
        "seed": 2026111524
      },
      {
        "coverage68_change": 0.009910300925925942,
        "mean_abs_eta_bias_change": 3.213172348017725e-05,
        "mean_fine_tune_gain": 0.0014800631122070776,
        "mean_rmse_gain": 0.010144769002739985,
        "positive_count": 17,
        "seed": 2026111504
      },
      {
        "coverage68_change": 0.0040268132716049475,
        "mean_abs_eta_bias_change": -2.8237833451539955e-05,
        "mean_fine_tune_gain": 0.001219592273559369,
        "mean_rmse_gain": 0.011365556410171396,
        "positive_count": 18,
        "seed": 2026111509
      },
      {
        "coverage68_change": 0.007306134259259263,
        "mean_abs_eta_bias_change": 1.0964978747490198e-05,
        "mean_fine_tune_gain": 0.0013191907627488402,
        "mean_rmse_gain": 0.011601509576251825,
        "positive_count": 18,
        "seed": 2026111510
      },
      {
        "coverage68_change": 0.005497685185185187,
        "mean_abs_eta_bias_change": -3.0236872004865898e-05,
        "mean_fine_tune_gain": 0.0008779259990508514,
        "mean_rmse_gain": 0.012436351123618097,
        "positive_count": 18,
        "seed": 2026111515
      },
      {
        "coverage68_change": 0.018856095679012346,
        "mean_abs_eta_bias_change": 4.3647015556931615e-05,
        "mean_fine_tune_gain": 0.0014466724453315316,
        "mean_rmse_gain": 0.01267533619407276,
        "positive_count": 18,
        "seed": 2026111520
      },
      {
        "coverage68_change": 0.005377121913580246,
        "mean_abs_eta_bias_change": 1.3797155999223232e-05,
        "mean_fine_tune_gain": 0.0013307008177170633,
        "mean_rmse_gain": 0.014551586538597224,
        "positive_count": 18,
        "seed": 2026111501
      },
      {
        "coverage68_change": 0.009500385802469138,
        "mean_abs_eta_bias_change": 9.883154716911015e-06,
        "mean_fine_tune_gain": 0.001101296190041518,
        "mean_rmse_gain": 0.016201522396269815,
        "positive_count": 18,
        "seed": 2026111513
      }
    ],
    "outer_replicates": 32,
    "positive_aggregate_gains": 31,
    "quantiles_025_975_higher_frozen": [
      0.00014746950399960324,
      0.016201522396269815
    ],
    "quantiles_025_975_linear_sensitivity": [
      -0.0005392372553401879,
      0.014922822106573554
    ],
    "second_largest": 0.014551586538597224,
    "second_smallest": 0.00014746950399960324,
    "vefr_minus_fine_tune_mean": 0.006354365441713656,
    "vefr_minus_fine_tune_positive_replicates": 30,
    "vefr_minus_fine_tune_quantiles_linear": [
      -0.00157915084868084,
      0.013643737330083488
    ],
    "zero_aggregate_gains": 0
  },
  "source_sha256": {
    "followups/weight_guided_repair_20261105/results/confirmation/vefr_v2_gate_c_high/summary.json": "db347ab6162291964adfbd7ce0ed35c4009d6130e9a997b66fcf81fbf90c27d8",
    "followups/weight_guided_repair_20261105/results/development/vefr_v2_gate_a_high/summary.json": "7acf4fec26bfff9c717396c8306d7d61b02caf394d22fd363a41fa2db87db095",
    "followups/weight_guided_repair_20261105/results/development/vefr_v2_gate_b_high/summary.json": "5ca4e91e86baa8f05d54ee95c288b049801fc6ef8e3a892967141bf020aa61c0",
    "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/freeze.json": "c07fa66a21d3f776b93e5693217e0eba43c5d778b6f69faf09351c0e842d642e",
    "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/numerical_summary.json": "d5b0a7cb551be6c1d806851460bd0dad7c6eb92433f9195202540d5168c3430e",
    "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/seed_2026111401_summary.json": "045d7098534472f94951cdfcf288b8be71690883fac82bff717a2b7cf884e975",
    "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/seed_2026111402_summary.json": "f7ca7bd7a29cbdb7243326cd5569aadec93d54dfaa4924f63c79cf8aa8626a73",
    "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/source_pool_summary.json": "cc4a0ef8d080ccf02405fe73715b69549de57d045a30aabc97b9254fc1f404a1",
    "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/statistical_qualification.json": "5f6df90f741bca56743c97b61f9035a51da9483c8f7397516afb51410589fa44"
  }
}


==> anc/data/source/results/confirmation/vefr_v2_gate_c_high/summary.json <==
{
  "aggregate": {
    "coverage68_decrease": -0.0008439429012345734,
    "deployed_mean_rmse": 0.1728586564645421,
    "fallbacks": 0,
    "fine_tune_mean_gain": 0.0006078228018708554,
    "fine_tune_mean_rmse": 0.1790549910573711,
    "improved": 18,
    "mean_abs_eta_bias_increase": 8.783355450488542e-06,
    "mean_gain": 0.006804157394699861,
    "networks": 18,
    "relative_change_percent": -3.7871818038153537,
    "teacher_mean_rmse": 0.17966281385924196
  },
  "architecture_holdout": {
    "coverage68_decrease": -0.0005787037037036091,
    "deployed_mean_rmse": 0.17277587355848475,
    "fallbacks": 0,
    "fine_tune_mean_gain": 0.0008728485001244513,
    "fine_tune_mean_rmse": 0.17879980634746398,
    "improved": 6,
    "mean_abs_eta_bias_increase": -5.133661162425637e-06,
    "mean_gain": 0.006896781289103676,
    "networks": 6,
    "relative_change_percent": -3.8385258429859737,
    "teacher_mean_rmse": 0.17967265484758843
  },
  "confirmation_opened": true,
  "gate_c_pass": true,
  "independent_simulator_cohort_opened": false,
  "no_harm": true,
  "required_improved": 13,
  "rows": [
    {
      "deployed": {
        "coverage68": 0.9652777777777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09116753472222229,
        "mean_abs_eta_bias": 0.003951457747265818,
        "mse_improvement": 0.0009532335069444456,
        "mse_improvement_lcb95": 0.0007554964236929036,
        "mse_improvement_se": 0.00010088812080796732,
        "rmse": 0.17873765620141022,
        "rmse_gain": 0.002643515649848549
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.96484375,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09383680555555562,
        "mean_abs_eta_bias": 0.004017445030928105,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.18138117185125877,
        "rmse_gain": 0.0
      },
      "network": "N20000_w32_vefr_gate_c_s88901",
      "selected": "v02",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.96484375,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09383680555555562,
        "mean_abs_eta_bias": 0.004017445030928105,
        "rmse": 0.18138117185125877
      },
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9661458333333334,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.06864149305555561,
        "mean_abs_eta_bias": 0.00236242985356111,
        "mse_improvement": 0.0013842773437500013,
        "mse_improvement_lcb95": 0.0011538722859925263,
        "mse_improvement_se": 0.0001175557610113658,
        "rmse": 0.1698006834622273,
        "rmse_gain": 0.003973055857370428
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.07253689236111117,
        "mean_abs_eta_bias": 0.0022619774242082905,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17377373931959772,
        "rmse_gain": 0.0
      },
      "network": "N20000_w32_vefr_gate_c_s88902",
      "selected": "v01",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.07253689236111117,
        "mean_abs_eta_bias": 0.0022619774242082905,
        "rmse": 0.17377373931959772
      },
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9691840277777778,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08632812500000006,
        "mean_abs_eta_bias": 0.0018653885008423207,
        "mse_improvement": 0.001770562065972224,
        "mse_improvement_lcb95": 0.0015488889531253731,
        "mse_improvement_se": 0.00011310060521284068,
        "rmse": 0.17908215324560717,
        "rmse_gain": 0.004620130785163795
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9665798611111112,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08914930555555561,
        "mean_abs_eta_bias": 0.0018547998603526494,
        "mse_improvement": 0.0011444769965277787,
        "mse_improvement_lcb95": 0.0009384544180914388,
        "mse_improvement_se": 0.00010511549194853563,
        "rmse": 0.18077964788205567,
        "rmse_gain": 0.0029226361487152963
      },
      "network": "N20000_w32_vefr_gate_c_s88903",
      "selected": "v00",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9665798611111112,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.08959418402777784,
        "mean_abs_eta_bias": 0.001865210698819482,
        "rmse": 0.18370228403077096
      },
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07580295138888894,
        "mean_abs_eta_bias": 0.003085344600958639,
        "mse_improvement": 0.003216959635416669,
        "mse_improvement_lcb95": 0.0028376501950641685,
        "mse_improvement_se": 0.00019352878080640518,
        "rmse": 0.1735749034170701,
        "rmse_gain": 0.00864298858899909
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9683159722222222,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08054470486111116,
        "mean_abs_eta_bias": 0.003041950968558786,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1822178920060692,
        "rmse_gain": 0.0
      },
      "network": "N20000_w32_vefr_gate_c_s88904",
      "selected": "v00",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9683159722222222,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08054470486111116,
        "mean_abs_eta_bias": 0.003041950968558786,
        "rmse": 0.1822178920060692
      },
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0890950520833334,
        "mean_abs_eta_bias": 0.002858547816118948,
        "mse_improvement": 0.0011653645833333342,
        "mse_improvement_lcb95": 0.0008823341982306377,
        "mse_improvement_se": 0.00014440591119796293,
        "rmse": 0.17548677014933423,
        "rmse_gain": 0.003423658450672523
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9722222222222222,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09269748263888894,
        "mean_abs_eta_bias": 0.0027305824818677567,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17891042860000675,
        "rmse_gain": 0.0
      },
      "network": "N20000_w32_vefr_gate_c_s88905",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9722222222222222,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09269748263888894,
        "mean_abs_eta_bias": 0.0027305824818677567,
        "rmse": 0.17891042860000675
      },
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9548611111111112,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.0769639756944445,
        "mean_abs_eta_bias": 0.003727313120930675,
        "mse_improvement": 0.0028588867187500032,
        "mse_improvement_lcb95": 0.00255313066281086,
        "mse_improvement_se": 0.00015600085427635812,
        "rmse": 0.1687386971768433,
        "rmse_gain": 0.008293121817311816
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.95703125,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08869357638888895,
        "mean_abs_eta_bias": 0.003773232494497012,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17703181899415513,
        "rmse_gain": 0.0
      },
      "network": "N20000_w32_vefr_gate_c_s88906",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.95703125,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08869357638888895,
        "mean_abs_eta_bias": 0.003773232494497012,
        "rmse": 0.17703181899415513
      },
      "width": 32
    },
    {
      "deployed": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.0851888020833334,
        "mean_abs_eta_bias": 0.00424273006516434,
        "mse_improvement": 0.0016824001736111124,
        "mse_improvement_lcb95": 0.001216675145275114,
        "mse_improvement_se": 0.00023761917668364217,
        "rmse": 0.17390294590512959,
        "rmse_gain": 0.004482842314757013
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.07822265625000006,
        "mean_abs_eta_bias": 0.004245772226611772,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1783857882198866,
        "rmse_gain": 0.0
      },
      "network": "N20000_w64_vefr_gate_c_s88901",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.07822265625000006,
        "mean_abs_eta_bias": 0.004245772226611772,
        "rmse": 0.1783857882198866
      },
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9730902777777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.07373046875000006,
        "mean_abs_eta_bias": 0.00317628904181254,
        "mse_improvement": 0.0038720703125000033,
        "mse_improvement_lcb95": 0.0033964205420796384,
        "mse_improvement_se": 0.00024268291365159232,
        "rmse": 0.16683868155157022,
        "rmse_gain": 0.01118294428132599
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08560112847222229,
        "mean_abs_eta_bias": 0.003181512845745274,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1780216258328962,
        "rmse_gain": 0.0
      },
      "network": "N20000_w64_vefr_gate_c_s88902",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08560112847222229,
        "mean_abs_eta_bias": 0.003181512845745274,
        "rmse": 0.1780216258328962
      },
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.05200737847222228,
        "mean_abs_eta_bias": 0.0037913418644501353,
        "mse_improvement": 0.0037329101562500033,
        "mse_improvement_lcb95": 0.0033438487092960706,
        "mse_improvement_se": 0.00019850438580647396,
        "rmse": 0.16119098756330627,
        "rmse_gain": 0.011133622014926459
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.07534722222222229,
        "mean_abs_eta_bias": 0.003740306083794599,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17232460957823273,
        "rmse_gain": 0.0
      },
      "network": "N20000_w64_vefr_gate_c_s88903",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.07534722222222229,
        "mean_abs_eta_bias": 0.003740306083794599,
        "rmse": 0.17232460957823273
      },
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9526909722222222,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.0934895833333334,
        "mean_abs_eta_bias": 0.002938794271153244,
        "mse_improvement": 0.003924153645833337,
        "mse_improvement_lcb95": 0.003461958359144025,
        "mse_improvement_se": 0.0002358182549960353,
        "rmse": 0.17875493584815935,
        "rmse_gain": 0.010305999236948249
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9561631944444444,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.10447048611111116,
        "mean_abs_eta_bias": 0.002947817410206591,
        "mse_improvement": 0.0010536024305555563,
        "mse_improvement_lcb95": 0.0007542223110116228,
        "mse_improvement_se": 0.00015274776572702647,
        "rmse": 0.18656434879771888,
        "rmse_gain": 0.002496586287388719
      },
      "network": "N20000_w64_vefr_gate_c_s88904",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.953125,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.10145399305555562,
        "mean_abs_eta_bias": 0.002944770129320394,
        "rmse": 0.1890609350851076
      },
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9618055555555556,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08823784722222229,
        "mean_abs_eta_bias": 0.003498061107180653,
        "mse_improvement": 0.0027636718750000022,
        "mse_improvement_lcb95": 0.002475454360830476,
        "mse_improvement_se": 0.00014705245425066448,
        "rmse": 0.17657144110466916,
        "rmse_gain": 0.007443900948139043
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.09525824652777784,
        "mean_abs_eta_bias": 0.003503282844943323,
        "mse_improvement": 0.00012668185763888899,
        "mse_improvement_lcb95": 3.6263737426480856e-06,
        "mse_improvement_se": 6.278456383223715e-05,
        "rmse": 0.18373084505598367,
        "rmse_gain": 0.0002844969968245348
      },
      "network": "N20000_w64_vefr_gate_c_s88905",
      "selected": "v00",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.9609375,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.09518229166666674,
        "mean_abs_eta_bias": 0.0035037086969570913,
        "rmse": 0.1840153420528082
      },
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9696180555555556,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.0822157118055556,
        "mean_abs_eta_bias": 0.003719605337944872,
        "mse_improvement": 0.0017114257812500017,
        "mse_improvement_lcb95": 0.0015035609628035894,
        "mse_improvement_se": 0.00010605542759255959,
        "rmse": 0.1721207193855219,
        "rmse_gain": 0.004948365424512685
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.96875,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08962673611111117,
        "mean_abs_eta_bias": 0.0037219318809913957,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17706908481003458,
        "rmse_gain": 0.0
      },
      "network": "N20000_w64_vefr_gate_c_s88906",
      "selected": "legacy",
      "subset": "seed_holdout",
      "teacher": {
        "coverage68": 0.96875,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.08962673611111117,
        "mean_abs_eta_bias": 0.0037219318809913957,
        "rmse": 0.17706908481003458
      },
      "width": 64
    },
    {
      "deployed": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.0784288194444445,
        "mean_abs_eta_bias": 0.00440995108094754,
        "mse_improvement": 0.0005908203125000005,
        "mse_improvement_lcb95": 0.0004298067608468756,
        "mse_improvement_se": 8.21512808006572e-05,
        "rmse": 0.16903235928328314,
        "rmse_gain": 0.0018219794068012052
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08094618055555562,
        "mean_abs_eta_bias": 0.0044123055531276835,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.17085433869008435,
        "rmse_gain": 0.0
      },
      "network": "N20000_w128_vefr_gate_c_s89001",
      "selected": "v04",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08094618055555562,
        "mean_abs_eta_bias": 0.0044123055531276835,
        "rmse": 0.17085433869008435
      },
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.98046875,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08408203125000008,
        "mean_abs_eta_bias": 0.0018045280969430258,
        "mse_improvement": 0.00277289496527778,
        "mse_improvement_lcb95": 0.002457380789295191,
        "mse_improvement_se": 0.00016097957843681026,
        "rmse": 0.1737006730145326,
        "rmse_gain": 0.00785454807457947
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9769965277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09116753472222229,
        "mean_abs_eta_bias": 0.0017950479519974714,
        "mse_improvement": 0.0013186306423611125,
        "mse_improvement_lcb95": 0.0010728724077556538,
        "mse_improvement_se": 0.00012538915844575126,
        "rmse": 0.17785302418010476,
        "rmse_gain": 0.003702196909007305
      },
      "network": "N20000_w128_vefr_gate_c_s89002",
      "selected": "v03",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9774305555555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09274088541666672,
        "mean_abs_eta_bias": 0.001785319119065392,
        "rmse": 0.18155522108911207
      },
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9618055555555556,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.0637261284722223,
        "mean_abs_eta_bias": 0.0042591903753253805,
        "mse_improvement": 0.00033799913194444486,
        "mse_improvement_lcb95": 0.00013118486985311717,
        "mse_improvement_se": 0.00010551941960293771,
        "rmse": 0.16222138101954556,
        "rmse_gain": 0.0011172801751501982
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.061642795138888956,
        "mean_abs_eta_bias": 0.004276760653607496,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.16333866119469576,
        "rmse_gain": 0.0
      },
      "network": "N20000_w128_vefr_gate_c_s89003",
      "selected": "v06",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.061642795138888956,
        "mean_abs_eta_bias": 0.004276760653607496,
        "rmse": 0.16333866119469576
      },
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9678819444444444,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08738064236111118,
        "mean_abs_eta_bias": 0.004687467440175367,
        "mse_improvement": 0.0048678927951388935,
        "mse_improvement_lcb95": 0.004386906296450839,
        "mse_improvement_se": 0.00024540578422971803,
        "rmse": 0.17439162142353606,
        "rmse_gain": 0.013242011495069289
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9700520833333334,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10134548611111117,
        "mean_abs_eta_bias": 0.004675345175757692,
        "mse_improvement": 0.0006282552083333337,
        "mse_improvement_lcb95": 0.00042432035862328293,
        "mse_improvement_se": 0.0001040503046579748,
        "rmse": 0.18609873882686598,
        "rmse_gain": 0.001534894091739375
      },
      "network": "N20000_w128_vefr_gate_c_s89004",
      "selected": "v00",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.96875,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10039062500000005,
        "mean_abs_eta_bias": 0.00468006166724806,
        "rmse": 0.18763363291860535
      },
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9891493055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0913302951388889,
        "mean_abs_eta_bias": 0.0028856298959312144,
        "mse_improvement": 0.004432779947916671,
        "mse_improvement_lcb95": 0.003990894636534189,
        "mse_improvement_se": 0.00022545583228468315,
        "rmse": 0.1863299023712076,
        "rmse_gain": 0.010649276810173303
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9848090277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09889322916666671,
        "mean_abs_eta_bias": 0.0029184439314532953,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.19697917918138091,
        "rmse_gain": 0.0
      },
      "network": "N20000_w128_vefr_gate_c_s89005",
      "selected": "legacy",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9848090277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09889322916666671,
        "mean_abs_eta_bias": 0.0029184439314532953,
        "rmse": 0.19697917918138091
      },
      "width": 128
    },
    {
      "deployed": {
        "coverage68": 0.9583333333333334,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08041449652777784,
        "mean_abs_eta_bias": 0.0033400507285517283,
        "mse_improvement": 0.0022943793402777804,
        "mse_improvement_lcb95": 0.001991953413481957,
        "mse_improvement_se": 0.0001543017775741394,
        "rmse": 0.17097930423880367,
        "rmse_gain": 0.006695591772848536
      },
      "fallback": false,
      "fine_tune": {
        "coverage68": 0.9592013888888888,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08629557291666673,
        "mean_abs_eta_bias": 0.0033447286603468813,
        "mse_improvement": 0.0,
        "mse_improvement_lcb95": 0.0,
        "mse_improvement_se": 0.0,
        "rmse": 0.1776748960116522,
        "rmse_gain": 0.0
      },
      "network": "N20000_w128_vefr_gate_c_s89006",
      "selected": "v00",
      "subset": "architecture_holdout",
      "teacher": {
        "coverage68": 0.9592013888888888,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08629557291666673,
        "mean_abs_eta_bias": 0.0033447286603468813,
        "rmse": 0.1776748960116522
      },
      "width": 128
    }
  ],
  "schema": "wgr.vefr.v2.gate_c_summary.v1",
  "seed_holdout": {
    "coverage68_decrease": -0.0009765625,
    "deployed_mean_rmse": 0.17290004791757072,
    "fallbacks": 0,
    "fine_tune_mean_gain": 0.00047530995274402965,
    "fine_tune_mean_rmse": 0.17918258341232465,
    "improved": 12,
    "mean_abs_eta_bias_increase": 1.574186375694498e-05,
    "mean_gain": 0.006757845447497968,
    "networks": 12,
    "relative_change_percent": -3.761507674904041,
    "teacher_mean_rmse": 0.17965789336506868
  }
}


==> anc/data/source/results/development/vefr_v2_gate_a_high/summary.json <==
{
  "common_seed_legacy_gain": 0.010288672010377004,
  "common_seed_recovery_fraction": 1.098660246804619,
  "coverage68_decrease": -0.001663773148148362,
  "deployed_mean_rmse": 0.17574755856508179,
  "fallback_count": 0,
  "frozen_phase_a_gain": 0.010288672010377004,
  "frozen_reference_recovery_fraction": 1.098660246804619,
  "gate_a_pass": true,
  "legacy_mean_rmse_common_seed": 0.17676264148491735,
  "mean_abs_eta_bias_increase": -7.659786739475398e-05,
  "network_count": 30,
  "networks_improved": 30,
  "relative_change_percent": -6.043130475262304,
  "required_recovery_fraction": 0.9,
  "rows": [
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9756944444444444,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09970703125000006,
        "mean_abs_eta_bias": 0.0014850959667662032,
        "mse_improvement": 0.007961968315972226,
        "mse_improvement_lcb95": 0.007294373342441698,
        "mse_improvement_se": 0.0003406159392705331,
        "rmse": 0.18431158820388258,
        "rmse_gain": 0.01925538467977672
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9756944444444444,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09970703125000006,
        "mean_abs_eta_bias": 0.0014850959667662032,
        "mse_improvement": 0.007961968315972226,
        "mse_improvement_lcb95": 0.007294373342441698,
        "mse_improvement_se": 0.0003406159392705331,
        "rmse": 0.18431158820388258,
        "rmse_gain": 0.01925538467977672
      },
      "network": "N4000_w32_meta_train_s87101",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9748263888888888,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.11423611111111118,
        "mean_abs_eta_bias": 0.0018546951046698233,
        "rmse": 0.2035669728836593
      },
      "width": 32
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07089843750000006,
        "mean_abs_eta_bias": 0.0010755647254624809,
        "mse_improvement": 0.005708821614583338,
        "mse_improvement_lcb95": 0.005173412694257276,
        "mse_improvement_se": 0.0002731728361078567,
        "rmse": 0.1731383142296406,
        "rmse_gain": 0.015410141652309278
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07089843750000006,
        "mean_abs_eta_bias": 0.0010755647254624809,
        "mse_improvement": 0.005708821614583338,
        "mse_improvement_lcb95": 0.005173412694257276,
        "mse_improvement_se": 0.0002731728361078567,
        "rmse": 0.1731383142296406,
        "rmse_gain": 0.015410141652309278
      },
      "network": "N4000_w32_meta_train_s87102",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09193793402777786,
        "mean_abs_eta_bias": 0.0014324820019869882,
        "rmse": 0.18854845588194988
      },
      "width": 32
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9631076388888888,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.07807074652777785,
        "mean_abs_eta_bias": 0.0017411262748739794,
        "mse_improvement": 0.006731499565972226,
        "mse_improvement_lcb95": 0.006195181194920789,
        "mse_improvement_se": 0.000273636850106353,
        "rmse": 0.1741002450877461,
        "rmse_gain": 0.01785723321381824
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9631076388888888,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.07807074652777785,
        "mean_abs_eta_bias": 0.0017411262748739794,
        "mse_improvement": 0.006731499565972226,
        "mse_improvement_lcb95": 0.006195181194920789,
        "mse_improvement_se": 0.000273636850106353,
        "rmse": 0.1741002450877461,
        "rmse_gain": 0.01785723321381824
      },
      "network": "N4000_w32_meta_select_s87201",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9622395833333334,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10156250000000006,
        "mean_abs_eta_bias": 0.001840140897454445,
        "rmse": 0.19195747830156434
      },
      "width": 32
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9782986111111112,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.07730034722222229,
        "mean_abs_eta_bias": 0.0020508155480816375,
        "mse_improvement": 0.002500000000000002,
        "mse_improvement_lcb95": 0.0021692651426708683,
        "mse_improvement_se": 0.0001687453748833794,
        "rmse": 0.17559821721986524,
        "rmse_gain": 0.006709772173684125
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9769965277777778,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08585069444444451,
        "mean_abs_eta_bias": 0.0019720801474042804,
        "mse_improvement": 0.001694878472222224,
        "mse_improvement_lcb95": 0.0013239192283141246,
        "mse_improvement_se": 0.00018926839821250727,
        "rmse": 0.17768372101502933,
        "rmse_gain": 0.004624268378520036
      },
      "network": "N4000_w32_heldout_s87301",
      "selected": "v00",
      "teacher": {
        "coverage68": 0.9782986111111112,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08381076388888895,
        "mean_abs_eta_bias": 0.0020411163461060587,
        "rmse": 0.18230798939354936
      },
      "width": 32
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.11826171875000006,
        "mean_abs_eta_bias": 0.001745735484989022,
        "mse_improvement": 0.00356580946180556,
        "mse_improvement_lcb95": 0.0031689023848307306,
        "mse_improvement_se": 0.00020250733182118754,
        "rmse": 0.19572154113986154,
        "rmse_gain": 0.008648868953546857
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9735243055555556,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.11826171875000006,
        "mean_abs_eta_bias": 0.001745735484989022,
        "mse_improvement": 0.00356580946180556,
        "mse_improvement_lcb95": 0.0031689023848307306,
        "mse_improvement_se": 0.00020250733182118754,
        "rmse": 0.19572154113986154,
        "rmse_gain": 0.008648868953546857
      },
      "network": "N4000_w64_meta_train_s87101",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.97265625,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.12719184027777783,
        "mean_abs_eta_bias": 0.002024564677539947,
        "rmse": 0.2043704100934084
      },
      "width": 64
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9730902777777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08071831597222229,
        "mean_abs_eta_bias": 0.005225575650595328,
        "mse_improvement": 0.005574001736111115,
        "mse_improvement_lcb95": 0.0051111815385398674,
        "mse_improvement_se": 0.00023613709293737758,
        "rmse": 0.17567525704178422,
        "rmse_gain": 0.014874389911297609
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9730902777777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08071831597222229,
        "mean_abs_eta_bias": 0.005225575650595328,
        "mse_improvement": 0.005574001736111115,
        "mse_improvement_lcb95": 0.0051111815385398674,
        "mse_improvement_se": 0.00023613709293737758,
        "rmse": 0.17567525704178422,
        "rmse_gain": 0.014874389911297609
      },
      "network": "N4000_w64_meta_train_s87102",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9752604166666666,
        "coverage95": 1.0,
        "mean_abs_bias": 0.10220269097222229,
        "mean_abs_eta_bias": 0.0052461831452738856,
        "rmse": 0.19054964695308182
      },
      "width": 64
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9704861111111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0743489583333334,
        "mean_abs_eta_bias": 0.005621740159243934,
        "mse_improvement": 0.0019924587673611134,
        "mse_improvement_lcb95": 0.0017422798953278923,
        "mse_improvement_se": 0.00012764462714958026,
        "rmse": 0.16948989686102667,
        "rmse_gain": 0.0058472765374602
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9704861111111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0743489583333334,
        "mean_abs_eta_bias": 0.005621740159243934,
        "mse_improvement": 0.0019924587673611134,
        "mse_improvement_lcb95": 0.0017422798953278923,
        "mse_improvement_se": 0.00012764462714958026,
        "rmse": 0.16948989686102667,
        "rmse_gain": 0.0058472765374602
      },
      "network": "N4000_w64_meta_select_s87201",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9696180555555556,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.0842122395833334,
        "mean_abs_eta_bias": 0.00557891621261419,
        "rmse": 0.17533717339848687
      },
      "width": 64
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9822048611111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08994140625000006,
        "mean_abs_eta_bias": 0.0027452349226788197,
        "mse_improvement": 0.003659667968750003,
        "mse_improvement_lcb95": 0.00330855956121788,
        "mse_improvement_se": 0.00017914023436227478,
        "rmse": 0.18377933572907576,
        "rmse_gain": 0.009331688357077539
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9822048611111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08994140625000006,
        "mean_abs_eta_bias": 0.0027452349226788197,
        "mse_improvement": 0.003659667968750003,
        "mse_improvement_lcb95": 0.00330855956121788,
        "mse_improvement_se": 0.00017914023436227478,
        "rmse": 0.18377933572907576,
        "rmse_gain": 0.009331688357077539
      },
      "network": "N4000_w64_heldout_s87301",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9830729166666666,
        "coverage95": 1.0,
        "mean_abs_bias": 0.10177951388888894,
        "mean_abs_eta_bias": 0.003034489353622798,
        "rmse": 0.1931110240861533
      },
      "width": 64
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9769965277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07325303819444451,
        "mean_abs_eta_bias": 0.0012610778606815774,
        "mse_improvement": 0.0025008138020833357,
        "mse_improvement_lcb95": 0.0020812566792278186,
        "mse_improvement_se": 0.00021406369002947511,
        "rmse": 0.1695962864469414,
        "rmse_gain": 0.007008594705601251
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9769965277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07325303819444451,
        "mean_abs_eta_bias": 0.0012610778606815774,
        "mse_improvement": 0.0025008138020833357,
        "mse_improvement_lcb95": 0.0020812566792278186,
        "mse_improvement_se": 0.00021406369002947511,
        "rmse": 0.1695962864469414,
        "rmse_gain": 0.007008594705601251
      },
      "network": "N8000_w32_meta_train_s87101",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9809027777777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07207031250000007,
        "mean_abs_eta_bias": 0.001572422336765519,
        "rmse": 0.17660488115254266
      },
      "width": 32
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9691840277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.04978298611111117,
        "mean_abs_eta_bias": 0.003998928238252328,
        "mse_improvement": 0.00473036024305556,
        "mse_improvement_lcb95": 0.004231194254118056,
        "mse_improvement_se": 0.0002546812047950175,
        "rmse": 0.16151398865262964,
        "rmse_gain": 0.01389622689201439
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9691840277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.04978298611111117,
        "mean_abs_eta_bias": 0.003998928238252328,
        "mse_improvement": 0.00473036024305556,
        "mse_improvement_lcb95": 0.004231194254118056,
        "mse_improvement_se": 0.0002546812047950175,
        "rmse": 0.16151398865262964,
        "rmse_gain": 0.01389622689201439
      },
      "network": "N8000_w32_meta_train_s87102",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9696180555555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07500000000000007,
        "mean_abs_eta_bias": 0.004061642829920321,
        "rmse": 0.17541021554464403
      },
      "width": 32
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9670138888888888,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07629123263888896,
        "mean_abs_eta_bias": 0.0017364119692900597,
        "mse_improvement": 0.003226996527777781,
        "mse_improvement_lcb95": 0.002877267204581748,
        "mse_improvement_se": 0.00017843660697576747,
        "rmse": 0.17143302598749804,
        "rmse_gain": 0.009060875341250468
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9670138888888888,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07629123263888896,
        "mean_abs_eta_bias": 0.0017364119692900597,
        "mse_improvement": 0.003226996527777781,
        "mse_improvement_lcb95": 0.002877267204581748,
        "mse_improvement_se": 0.00017843660697576747,
        "rmse": 0.17143302598749804,
        "rmse_gain": 0.009060875341250468
      },
      "network": "N8000_w32_meta_select_s87201",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9670138888888888,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08623046875000007,
        "mean_abs_eta_bias": 0.001820785989537597,
        "rmse": 0.1804939013287485
      },
      "width": 32
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9774305555555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.06257595486111117,
        "mean_abs_eta_bias": 0.0021999825120196563,
        "mse_improvement": 0.0014824761284722241,
        "mse_improvement_lcb95": 0.0012534183722164173,
        "mse_improvement_se": 0.00011686834965468,
        "rmse": 0.16706745632008782,
        "rmse_gain": 0.004361721348230596
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.07275390625000006,
        "mean_abs_eta_bias": 0.002217108498857825,
        "mse_improvement": 0.00032362196180555584,
        "mse_improvement_lcb95": 0.00010123025589125285,
        "mse_improvement_se": 0.00011346724106590754,
        "rmse": 0.1705195291848819,
        "rmse_gain": 0.0009096484834365259
      },
      "network": "N8000_w32_heldout_s87301",
      "selected": "v01",
      "teacher": {
        "coverage68": 0.9761284722222222,
        "coverage95": 1.0,
        "mean_abs_bias": 0.06818576388888896,
        "mean_abs_eta_bias": 0.0021973019333748262,
        "rmse": 0.17142917766831842
      },
      "width": 32
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9618055555555556,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.057530381944444514,
        "mean_abs_eta_bias": 0.00368017595647698,
        "mse_improvement": 0.0005072699652777781,
        "mse_improvement_lcb95": 0.0003160736483863503,
        "mse_improvement_se": 9.755093379243702e-05,
        "rmse": 0.1630566358077882,
        "rmse_gain": 0.001622869135399635
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9613715277777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.06960720486111116,
        "mean_abs_eta_bias": 0.003585566214978216,
        "mse_improvement": -0.0003013780381944448,
        "mse_improvement_lcb95": -0.000549675225087506,
        "mse_improvement_se": 0.00012668456606937568,
        "rmse": 0.16556289568500812,
        "rmse_gain": -0.0008833907418202835
      },
      "network": "N8000_w64_meta_train_s87101",
      "selected": "v03",
      "teacher": {
        "coverage68": 0.9587673611111112,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.06059027777777784,
        "mean_abs_eta_bias": 0.00365997423022217,
        "rmse": 0.16467950494318784
      },
      "width": 64
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9735243055555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.051388888888888956,
        "mean_abs_eta_bias": 0.00620387344092899,
        "mse_improvement": 0.0016916232638888905,
        "mse_improvement_lcb95": 0.0013688982275991998,
        "mse_improvement_se": 0.00016465865640149754,
        "rmse": 0.16020665204379367,
        "rmse_gain": 0.005092623912123784
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9696180555555556,
        "coverage95": 1.0,
        "mean_abs_bias": 0.05648871527777783,
        "mean_abs_eta_bias": 0.0062914539869017546,
        "mse_improvement": 0.0010709635416666678,
        "mse_improvement_lcb95": 0.0007823997169242543,
        "mse_improvement_se": 0.00014722914656522678,
        "rmse": 0.16213539909877336,
        "rmse_gain": 0.003163876857144088
      },
      "network": "N8000_w64_meta_train_s87102",
      "selected": "v04",
      "teacher": {
        "coverage68": 0.9709201388888888,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.05405815972222228,
        "mean_abs_eta_bias": 0.006377686996735749,
        "rmse": 0.16529927595591745
      },
      "width": 64
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.97265625,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08198784722222228,
        "mean_abs_eta_bias": 0.0016281377189020184,
        "mse_improvement": 0.009223090277777783,
        "mse_improvement_lcb95": 0.008454068213282168,
        "mse_improvement_se": 0.0003923654059776414,
        "rmse": 0.1770315647249014,
        "rmse_gain": 0.023064886840114845
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.97265625,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08198784722222228,
        "mean_abs_eta_bias": 0.0016281377189020184,
        "mse_improvement": 0.009223090277777783,
        "mse_improvement_lcb95": 0.008454068213282168,
        "mse_improvement_se": 0.0003923654059776414,
        "rmse": 0.1770315647249014,
        "rmse_gain": 0.023064886840114845
      },
      "network": "N8000_w64_meta_select_s87201",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9665798611111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09294704861111117,
        "mean_abs_eta_bias": 0.0016304499308881855,
        "rmse": 0.20009645156501624
      },
      "width": 64
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9605034722222222,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.0675889756944445,
        "mean_abs_eta_bias": 0.00251389904023587,
        "mse_improvement": 0.0040486653645833365,
        "mse_improvement_lcb95": 0.003621487353674465,
        "mse_improvement_se": 0.00021795196966801274,
        "rmse": 0.16928204244399703,
        "rmse_gain": 0.01114257320617909
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9605034722222222,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.0675889756944445,
        "mean_abs_eta_bias": 0.00251389904023587,
        "mse_improvement": 0.0040486653645833365,
        "mse_improvement_lcb95": 0.003621487353674465,
        "mse_improvement_se": 0.00021795196966801274,
        "rmse": 0.16928204244399703,
        "rmse_gain": 0.01114257320617909
      },
      "network": "N8000_w64_heldout_s87301",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9557291666666666,
        "coverage95": 0.9969618055555556,
        "mean_abs_bias": 0.07866753472222228,
        "mean_abs_eta_bias": 0.0025034552177972333,
        "rmse": 0.18042461565017612
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.96484375,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09324001736111115,
        "mean_abs_eta_bias": 0.003388235281763925,
        "mse_improvement": 0.00792371961805556,
        "mse_improvement_lcb95": 0.007295070917441867,
        "mse_improvement_se": 0.0003207450267313044,
        "rmse": 0.1813116026343361,
        "rmse_gain": 0.01968522098954467
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9670138888888888,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10288628472222229,
        "mean_abs_eta_bias": 0.0033237126476509237,
        "mse_improvement": 0.005776095920138892,
        "mse_improvement_lcb95": 0.005256897658684321,
        "mse_improvement_se": 0.0002649019398060073,
        "rmse": 0.18697322796596225,
        "rmse_gain": 0.014023595657918525
      },
      "network": "N20000_w32_meta_train_s87101",
      "selected": "v00",
      "teacher": {
        "coverage68": 0.9518229166666666,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.11008029513888895,
        "mean_abs_eta_bias": 0.0033526077618763615,
        "rmse": 0.20099682362388077
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9769965277777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0862630208333334,
        "mean_abs_eta_bias": 0.002976807134278401,
        "mse_improvement": 0.0010508897569444459,
        "mse_improvement_lcb95": 0.0008009548876299444,
        "mse_improvement_se": 0.0001275201336789634,
        "rmse": 0.17838922431302148,
        "rmse_gain": 0.0030614601630093163
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9778645833333334,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09117838541666673,
        "mean_abs_eta_bias": 0.0029673251063432045,
        "mse_improvement": -0.00021782769097222245,
        "mse_improvement_lcb95": -0.0004048292594609372,
        "mse_improvement_se": 9.541071670895962e-05,
        "rmse": 0.18198869195623427,
        "rmse_gain": -0.0005380074802034673
      },
      "network": "N20000_w32_meta_train_s87102",
      "selected": "v05",
      "teacher": {
        "coverage68": 0.9756944444444444,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08689236111111115,
        "mean_abs_eta_bias": 0.00295574530629988,
        "rmse": 0.1814506844760308
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.96484375,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.0812825520833334,
        "mean_abs_eta_bias": 0.0033710309195814077,
        "mse_improvement": 0.002663574218750002,
        "mse_improvement_lcb95": 0.0023993909520917244,
        "mse_improvement_se": 0.00013478985774336753,
        "rmse": 0.17575757480170046,
        "rmse_gain": 0.007206183635945523
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.96484375,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.0812825520833334,
        "mean_abs_eta_bias": 0.0033710309195814077,
        "mse_improvement": 0.002663574218750002,
        "mse_improvement_lcb95": 0.0023993909520917244,
        "mse_improvement_se": 0.00013478985774336753,
        "rmse": 0.17575757480170046,
        "rmse_gain": 0.007206183635945523
      },
      "network": "N20000_w32_meta_select_s87201",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9644097222222222,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.0895616319444445,
        "mean_abs_eta_bias": 0.003486611543938405,
        "rmse": 0.18296375843764598
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9678819444444444,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08559027777777785,
        "mean_abs_eta_bias": 0.0024392942974950965,
        "mse_improvement": 0.0018185763888888913,
        "mse_improvement_lcb95": 0.0014544906512237803,
        "mse_improvement_se": 0.000185761442831079,
        "rmse": 0.17445541785256402,
        "rmse_gain": 0.004971179236978679
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9678819444444444,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08559027777777785,
        "mean_abs_eta_bias": 0.0024392942974950965,
        "mse_improvement": 0.0018185763888888913,
        "mse_improvement_lcb95": 0.0014544906512237803,
        "mse_improvement_se": 0.000185761442831079,
        "rmse": 0.17445541785256402,
        "rmse_gain": 0.004971179236978679
      },
      "network": "N20000_w32_heldout_s87301",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9670138888888888,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08504774305555562,
        "mean_abs_eta_bias": 0.0024070005538436457,
        "rmse": 0.1794265970895427
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.09839409722222228,
        "mean_abs_eta_bias": 0.003209578655773227,
        "mse_improvement": 0.007123752170138892,
        "mse_improvement_lcb95": 0.006532960510205598,
        "mse_improvement_se": 0.00030142985513682054,
        "rmse": 0.18341252905068176,
        "rmse_gain": 0.017682973540201485
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.09726562500000006,
        "mean_abs_eta_bias": 0.003191748999102477,
        "mse_improvement": 0.006983235677083338,
        "mse_improvement_lcb95": 0.0064155881565093244,
        "mse_improvement_se": 0.0002896214037867762,
        "rmse": 0.183696519574389,
        "rmse_gain": 0.01739898301649423
      },
      "network": "N20000_w64_meta_train_s87101",
      "selected": "v04",
      "teacher": {
        "coverage68": 0.9661458333333334,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.11324869791666672,
        "mean_abs_eta_bias": 0.0032102578715728935,
        "rmse": 0.20109550259088324
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9730902777777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07687717013888895,
        "mean_abs_eta_bias": 0.004945275091763448,
        "mse_improvement": 0.00829942491319445,
        "mse_improvement_lcb95": 0.0076760741267336355,
        "mse_improvement_se": 0.00031804195963687406,
        "rmse": 0.16923826387107935,
        "rmse_gain": 0.02286473149447188
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9730902777777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07687717013888895,
        "mean_abs_eta_bias": 0.004945275091763448,
        "mse_improvement": 0.00829942491319445,
        "mse_improvement_lcb95": 0.0076760741267336355,
        "mse_improvement_se": 0.00031804195963687406,
        "rmse": 0.16923826387107935,
        "rmse_gain": 0.02286473149447188
      },
      "network": "N20000_w64_meta_train_s87102",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9639756944444444,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.1118489583333334,
        "mean_abs_eta_bias": 0.004916719942333083,
        "rmse": 0.19210299536555123
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9678819444444444,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10241970486111117,
        "mean_abs_eta_bias": 0.0034516400326132313,
        "mse_improvement": 0.0022365993923611125,
        "mse_improvement_lcb95": 0.0019562487659977833,
        "mse_improvement_se": 0.00014303866222782624,
        "rmse": 0.18520165357335236,
        "rmse_gain": 0.005730070941713961
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9670138888888888,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.10033637152777784,
        "mean_abs_eta_bias": 0.0033615241126382068,
        "mse_improvement": 0.0018090820312500011,
        "mse_improvement_lcb95": 0.001559898793596771,
        "mse_improvement_se": 0.0001271366410907321,
        "rmse": 0.1862614096200878,
        "rmse_gain": 0.004670314894978517
      },
      "network": "N20000_w64_meta_select_s87201",
      "selected": "v02",
      "teacher": {
        "coverage68": 0.9683159722222222,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.10490451388888894,
        "mean_abs_eta_bias": 0.0033699803458641783,
        "rmse": 0.19093172451506632
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9717881944444444,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.09725477430555561,
        "mean_abs_eta_bias": 0.0033527989620542537,
        "mse_improvement": 0.0064127604166666725,
        "mse_improvement_lcb95": 0.005823633981928581,
        "mse_improvement_se": 0.0003005802348334184,
        "rmse": 0.18124816032775037,
        "rmse_gain": 0.01655867766854094
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9717881944444444,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.09725477430555561,
        "mean_abs_eta_bias": 0.0033527989620542537,
        "mse_improvement": 0.0064127604166666725,
        "mse_improvement_lcb95": 0.005823633981928581,
        "mse_improvement_se": 0.0003005802348334184,
        "rmse": 0.18124816032775037,
        "rmse_gain": 0.01655867766854094
      },
      "network": "N20000_w64_heldout_s87301",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.96875,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.11437717013888896,
        "mean_abs_eta_bias": 0.0033711344472258774,
        "rmse": 0.1978068379962913
      },
      "width": 64
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9839409722222222,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.11665581597222228,
        "mean_abs_eta_bias": 0.002617924293923292,
        "mse_improvement": 0.009350585937500005,
        "mse_improvement_lcb95": 0.008725062333102511,
        "mse_improvement_se": 0.0003191505605876144,
        "rmse": 0.20336355760226582,
        "rmse_gain": 0.020617523924265246
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9839409722222222,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.11665581597222228,
        "mean_abs_eta_bias": 0.002617924293923292,
        "mse_improvement": 0.009350585937500005,
        "mse_improvement_lcb95": 0.008725062333102511,
        "mse_improvement_se": 0.0003191505605876144,
        "rmse": 0.20336355760226582,
        "rmse_gain": 0.020617523924265246
      },
      "network": "N4000_w32_rl_v3_holdout_s87401",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9787326388888888,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.13688151041666674,
        "mean_abs_eta_bias": 0.002528201085376924,
        "rmse": 0.22398108152653107
      },
      "width": 32
    },
    {
      "budget": 4000,
      "deployed": {
        "coverage68": 0.9670138888888888,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.10043402777777784,
        "mean_abs_eta_bias": 0.0013513491885730105,
        "mse_improvement": 0.00983723958333334,
        "mse_improvement_lcb95": 0.009131705400578366,
        "mse_improvement_se": 0.00035997303436192507,
        "rmse": 0.18368334181707258,
        "rmse_gain": 0.02410137680407934
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9670138888888888,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.10043402777777784,
        "mean_abs_eta_bias": 0.0013513491885730105,
        "mse_improvement": 0.00983723958333334,
        "mse_improvement_lcb95": 0.009131705400578366,
        "mse_improvement_se": 0.00035997303436192507,
        "rmse": 0.18368334181707258,
        "rmse_gain": 0.02410137680407934
      },
      "network": "N4000_w64_rl_v3_holdout_s87401",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.96875,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.12484809027777784,
        "mean_abs_eta_bias": 0.0019156985044391462,
        "rmse": 0.20778471862115191
      },
      "width": 64
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9765625,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07865668402777783,
        "mean_abs_eta_bias": 0.002215046674114118,
        "mse_improvement": 0.0010677083333333341,
        "mse_improvement_lcb95": 0.0008737947859680237,
        "mse_improvement_se": 9.893730134577764e-05,
        "rmse": 0.17641973764898816,
        "rmse_gain": 0.0027901824292075605
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9730902777777778,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08766276041666671,
        "mean_abs_eta_bias": 0.00210801286742564,
        "mse_improvement": 0.0004150390625000006,
        "mse_improvement_lcb95": 0.00010569538728887089,
        "mse_improvement_se": 0.00015783130590724787,
        "rmse": 0.17827951825594843,
        "rmse_gain": 0.0009304018222472954
      },
      "network": "N8000_w32_rl_v3_holdout_s87401",
      "selected": "v01",
      "teacher": {
        "coverage68": 0.9743923611111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07945963541666673,
        "mean_abs_eta_bias": 0.0021753906177746155,
        "rmse": 0.17920992007819572
      },
      "width": 32
    },
    {
      "budget": 8000,
      "deployed": {
        "coverage68": 0.9609375,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.06545138888888896,
        "mean_abs_eta_bias": 0.003073415487684062,
        "mse_improvement": 0.0014537217881944462,
        "mse_improvement_lcb95": 0.0011981537927703875,
        "mse_improvement_se": 0.00013039423042461313,
        "rmse": 0.163930217911196,
        "rmse_gain": 0.004396737623904384
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9600694444444444,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.07902560763888894,
        "mean_abs_eta_bias": 0.0030533396023249343,
        "mse_improvement": -0.0003347439236111111,
        "mse_improvement_lcb95": -0.0006559329840086099,
        "mse_improvement_se": 0.0001638749808317893,
        "rmse": 0.16923007916065536,
        "rmse_gain": -0.0009031236255549746
      },
      "network": "N8000_w64_rl_v3_holdout_s87401",
      "selected": "v03",
      "teacher": {
        "coverage68": 0.9596354166666666,
        "coverage95": 0.9969618055555556,
        "mean_abs_bias": 0.07004123263888895,
        "mean_abs_eta_bias": 0.003053697599868227,
        "rmse": 0.16832695553510038
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9635416666666666,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08332248263888895,
        "mean_abs_eta_bias": 0.003067180462210659,
        "mse_improvement": 0.002915581597222225,
        "mse_improvement_lcb95": 0.002626879059692033,
        "mse_improvement_se": 0.00014729991969619877,
        "rmse": 0.17438893619865828,
        "rmse_gain": 0.008128213812511415
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9635416666666666,
        "coverage95": 0.9973958333333334,
        "mean_abs_bias": 0.08332248263888895,
        "mean_abs_eta_bias": 0.003067180462210659,
        "mse_improvement": 0.002915581597222225,
        "mse_improvement_lcb95": 0.002626879059692033,
        "mse_improvement_se": 0.00014729991969619877,
        "rmse": 0.17438893619865828,
        "rmse_gain": 0.008128213812511415
      },
      "network": "N20000_w32_rl_v3_holdout_s87401",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9670138888888888,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.09371744791666674,
        "mean_abs_eta_bias": 0.0030666923045012434,
        "rmse": 0.1825171500111697
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9713541666666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.07758246527777785,
        "mean_abs_eta_bias": 0.004325004274015127,
        "mse_improvement": 0.0028271484375000026,
        "mse_improvement_lcb95": 0.0025180671514064873,
        "mse_improvement_se": 0.00015769743144849034,
        "rmse": 0.17062449140926653,
        "rmse_gain": 0.008132988782117073
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9743923611111112,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.07934027777777783,
        "mean_abs_eta_bias": 0.0042916907048338145,
        "mse_improvement": 0.0018988715277777793,
        "mse_improvement_lcb95": 0.0016540579988055175,
        "mse_improvement_se": 0.0001249071569188616,
        "rmse": 0.17333991401047474,
        "rmse_gain": 0.005417566180908856
      },
      "network": "N20000_w64_rl_v3_holdout_s87401",
      "selected": "v00",
      "teacher": {
        "coverage68": 0.9704861111111112,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.0866319444444445,
        "mean_abs_eta_bias": 0.004309847157740551,
        "rmse": 0.1787574801913836
      },
      "width": 64
    }
  ],
  "schema": "wgr.vefr.v2.gate_a_summary.v1",
  "teacher_mean_rmse": 0.18705131349529436,
  "vefr_v2_gain": 0.011303754930212573
}


==> anc/data/source/results/development/vefr_v2_gate_b_high/summary.json <==
{
  "aggregate_rmse_gain": 0.00875613452809118,
  "confirmation_opened": false,
  "coverage68_decrease": -0.0024594907407409217,
  "deployed_mean_rmse": 0.1759317022186995,
  "fallback_count": 0,
  "gate_b_pass": true,
  "mean_abs_eta_bias_increase": -1.8489774858557965e-05,
  "network_count": 12,
  "networks_improved": 12,
  "relative_change_percent": -4.741045583903802,
  "required_networks_improved": 9,
  "rows": [
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.97265625,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08187934027777782,
        "mean_abs_eta_bias": 0.0019753867731333793,
        "mse_improvement": 0.001220703125000001,
        "mse_improvement_lcb95": 0.0009864857376418283,
        "mse_improvement_se": 0.00011950086287587411,
        "rmse": 0.17521425109267588,
        "rmse_gain": 0.003342889029984447
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9722222222222222,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08861762152777784,
        "mean_abs_eta_bias": 0.0020804975894890493,
        "mse_improvement": 0.0003008355034722225,
        "mse_improvement_lcb95": -9.606161332188984e-06,
        "mse_improvement_se": 0.00015839151497330347,
        "rmse": 0.17783197893692487,
        "rmse_gain": 0.0007251611857354567
      },
      "network": "N20000_w32_vefr_gate_b_s88701",
      "selected": "v02",
      "teacher": {
        "coverage68": 0.9709201388888888,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08101128472222228,
        "mean_abs_eta_bias": 0.0021269400397001784,
        "rmse": 0.17855714012266033
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.09120008680555562,
        "mean_abs_eta_bias": 0.0038968720106316024,
        "mse_improvement": 0.0013875325520833345,
        "mse_improvement_lcb95": 0.0010123749837173594,
        "mse_improvement_se": 0.0001914104398474513,
        "rmse": 0.17609040558707137,
        "rmse_gain": 0.003907358874271377
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.09120008680555562,
        "mean_abs_eta_bias": 0.0038968720106316024,
        "mse_improvement": 0.0013875325520833345,
        "mse_improvement_lcb95": 0.0010123749837173594,
        "mse_improvement_se": 0.0001914104398474513,
        "rmse": 0.17609040558707137,
        "rmse_gain": 0.003907358874271377
      },
      "network": "N20000_w32_vefr_gate_b_s88702",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9626736111111112,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.09064670138888895,
        "mean_abs_eta_bias": 0.003893611428883178,
        "rmse": 0.17999776446134275
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9717881944444444,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09845920138888895,
        "mean_abs_eta_bias": 0.004454883290737752,
        "mse_improvement": 0.006950683593750003,
        "mse_improvement_lcb95": 0.006250401768480193,
        "mse_improvement_se": 0.0003572932108924165,
        "rmse": 0.18556632833722994,
        "rmse_gain": 0.01667692067160778
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9717881944444444,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09845920138888895,
        "mean_abs_eta_bias": 0.004454883290737752,
        "mse_improvement": 0.006950683593750003,
        "mse_improvement_lcb95": 0.006250401768480193,
        "mse_improvement_se": 0.0003572932108924165,
        "rmse": 0.18556632833722994,
        "rmse_gain": 0.01667692067160778
      },
      "network": "N20000_w32_vefr_gate_b_s88703",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9661458333333334,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.10400390625000006,
        "mean_abs_eta_bias": 0.0045127214911870545,
        "rmse": 0.20224324900883772
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9709201388888888,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08257378472222227,
        "mean_abs_eta_bias": 0.0035109759362336487,
        "mse_improvement": 0.0060546875000000045,
        "mse_improvement_lcb95": 0.005557008363254148,
        "mse_improvement_se": 0.0002539225927983811,
        "rmse": 0.17734666881499211,
        "rmse_gain": 0.015676823630194847
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9709201388888888,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08257378472222227,
        "mean_abs_eta_bias": 0.0035109759362336487,
        "mse_improvement": 0.0060546875000000045,
        "mse_improvement_lcb95": 0.005557008363254148,
        "mse_improvement_se": 0.0002539225927983811,
        "rmse": 0.17734666881499211,
        "rmse_gain": 0.015676823630194847
      },
      "network": "N20000_w32_vefr_gate_b_s88704",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9700520833333334,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.0995225694444445,
        "mean_abs_eta_bias": 0.0035262740952018224,
        "rmse": 0.19302349244518696
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9787326388888888,
        "coverage95": 1.0,
        "mean_abs_bias": 0.08256293402777784,
        "mean_abs_eta_bias": 0.004786428515169521,
        "mse_improvement": 0.0016851128472222235,
        "mse_improvement_lcb95": 0.0014660385252364956,
        "mse_improvement_se": 0.00011177466714376295,
        "rmse": 0.1770313750954012,
        "rmse_gain": 0.004634713414774144
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9739583333333334,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.09021267361111118,
        "mean_abs_eta_bias": 0.004774273844575864,
        "mse_improvement": 0.0005661349826388896,
        "mse_improvement_lcb95": 0.0003708037703050834,
        "mse_improvement_se": 9.966061309011485e-05,
        "rmse": 0.18011432955180923,
        "rmse_gain": 0.0015517589583661229
      },
      "network": "N20000_w32_vefr_gate_b_s88705",
      "selected": "v08",
      "teacher": {
        "coverage68": 0.9735243055555556,
        "coverage95": 0.9995659722222222,
        "mean_abs_bias": 0.08952907986111117,
        "mean_abs_eta_bias": 0.004764368867757389,
        "rmse": 0.18166608851017535
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9661458333333334,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.0861870659722223,
        "mean_abs_eta_bias": 0.0029573646738597086,
        "mse_improvement": 0.0005764431423611119,
        "mse_improvement_lcb95": 0.0003648793117623982,
        "mse_improvement_se": 0.00010794271336999158,
        "rmse": 0.17313920681004297,
        "rmse_gain": 0.0016690343123444695
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9674479166666666,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.09328342013888896,
        "mean_abs_eta_bias": 0.002953704104710794,
        "mse_improvement": -0.0013745117187500013,
        "mse_improvement_lcb95": -0.001579448598382228,
        "mse_improvement_se": 0.00010456155380851015,
        "rmse": 0.17867430272423834,
        "rmse_gain": -0.0038660616018509064
      },
      "network": "N20000_w32_vefr_gate_b_s88706",
      "selected": "v00",
      "teacher": {
        "coverage68": 0.9665798611111112,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.08608940972222229,
        "mean_abs_eta_bias": 0.002961487806660312,
        "rmse": 0.17480824112238744
      },
      "width": 32
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9626736111111112,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.09420572916666674,
        "mean_abs_eta_bias": 0.005081033416332669,
        "mse_improvement": 0.007399088541666671,
        "mse_improvement_lcb95": 0.006734999350105958,
        "mse_improvement_se": 0.00033882724213249037,
        "rmse": 0.18027706683682188,
        "rmse_gain": 0.018270754562931202
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9631076388888888,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.0958116319444445,
        "mean_abs_eta_bias": 0.005196703847452073,
        "mse_improvement": 0.006997612847222227,
        "mse_improvement_lcb95": 0.006350929650173696,
        "mse_improvement_se": 0.00032994646950121803,
        "rmse": 0.18144296717724492,
        "rmse_gain": 0.017104854222508153
      },
      "network": "N20000_w64_vefr_gate_b_s88701",
      "selected": "v01",
      "teacher": {
        "coverage68": 0.9578993055555556,
        "coverage95": 0.9978298611111112,
        "mean_abs_bias": 0.10572916666666672,
        "mean_abs_eta_bias": 0.005178815781842887,
        "rmse": 0.19854782139975308
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9696180555555556,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.09044053819444449,
        "mean_abs_eta_bias": 0.0032671622756275617,
        "mse_improvement": 0.00203586154513889,
        "mse_improvement_lcb95": 0.0017650124772781697,
        "mse_improvement_se": 0.0001381908392180383,
        "rmse": 0.17878857629577405,
        "rmse_gain": 0.005442722145671097
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9678819444444444,
        "coverage95": 0.9986979166666666,
        "mean_abs_bias": 0.0921983506944445,
        "mean_abs_eta_bias": 0.0033054960503731204,
        "mse_improvement": 0.0019902886284722237,
        "mse_improvement_lcb95": 0.0016746956647112942,
        "mse_improvement_se": 0.00016101977702156093,
        "rmse": 0.1789497883576168,
        "rmse_gain": 0.00528151008382835
      },
      "network": "N20000_w64_vefr_gate_b_s88702",
      "selected": "v00",
      "teacher": {
        "coverage68": 0.9700520833333334,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.09361979166666673,
        "mean_abs_eta_bias": 0.00329416832374322,
        "rmse": 0.18423129844144515
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9691840277777778,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.07446831597222228,
        "mean_abs_eta_bias": 0.0023772371655815857,
        "mse_improvement": 0.002956814236111113,
        "mse_improvement_lcb95": 0.002649878067506254,
        "mse_improvement_se": 0.0001566029636390936,
        "rmse": 0.17105518500321631,
        "rmse_gain": 0.008241744477685331
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9691840277777778,
        "coverage95": 0.9982638888888888,
        "mean_abs_bias": 0.07446831597222228,
        "mean_abs_eta_bias": 0.0023772371655815857,
        "mse_improvement": 0.002956814236111113,
        "mse_improvement_lcb95": 0.002649878067506254,
        "mse_improvement_se": 0.0001566029636390936,
        "rmse": 0.17105518500321631,
        "rmse_gain": 0.008241744477685331
      },
      "network": "N20000_w64_vefr_gate_b_s88703",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9700520833333334,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08544921875000006,
        "mean_abs_eta_bias": 0.0022657374190739525,
        "rmse": 0.17929692948090165
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9830729166666666,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07265625000000006,
        "mean_abs_eta_bias": 0.003768091215781434,
        "mse_improvement": 0.004265136718750004,
        "mse_improvement_lcb95": 0.0037578569710281125,
        "mse_improvement_se": 0.00025882095371305264,
        "rmse": 0.17323186645383995,
        "rmse_gain": 0.011445584587475133
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9830729166666666,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07265625000000006,
        "mean_abs_eta_bias": 0.003768091215781434,
        "mse_improvement": 0.004265136718750004,
        "mse_improvement_lcb95": 0.0037578569710281125,
        "mse_improvement_se": 0.00025882095371305264,
        "rmse": 0.17323186645383995,
        "rmse_gain": 0.011445584587475133
      },
      "network": "N20000_w64_vefr_gate_b_s88704",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.98046875,
        "coverage95": 1.0,
        "mean_abs_bias": 0.0807400173611112,
        "mean_abs_eta_bias": 0.0037911739545307996,
        "rmse": 0.18467745104131508
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9756944444444444,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07583550347222229,
        "mean_abs_eta_bias": 0.002675683860002271,
        "mse_improvement": 0.0023006184895833347,
        "mse_improvement_lcb95": 0.002015735326485131,
        "mse_improvement_se": 0.00014535122346396467,
        "rmse": 0.17098461760195022,
        "rmse_gain": 0.006522471989885037
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9756944444444444,
        "coverage95": 1.0,
        "mean_abs_bias": 0.07583550347222229,
        "mean_abs_eta_bias": 0.002675683860002271,
        "mse_improvement": 0.0023006184895833347,
        "mse_improvement_lcb95": 0.002015735326485131,
        "mse_improvement_se": 0.00014535122346396467,
        "rmse": 0.17098461760195022,
        "rmse_gain": 0.006522471989885037
      },
      "network": "N20000_w64_vefr_gate_b_s88705",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.9704861111111112,
        "coverage95": 1.0,
        "mean_abs_bias": 0.09047309027777783,
        "mean_abs_eta_bias": 0.0026456955091278553,
        "rmse": 0.17750708959183525
      },
      "width": 64
    },
    {
      "budget": 20000,
      "deployed": {
        "coverage68": 0.9652777777777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.07513020833333339,
        "mean_abs_eta_bias": 0.0033731310201896483,
        "mse_improvement": 0.003349880642361114,
        "mse_improvement_lcb95": 0.0030223807417567297,
        "mse_improvement_se": 0.00016709485642984353,
        "rmse": 0.1724548786953781,
        "rmse_gain": 0.00924259664026908
      },
      "fallback": false,
      "legacy": {
        "coverage68": 0.9652777777777778,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.07513020833333339,
        "mean_abs_eta_bias": 0.0033731310201896483,
        "mse_improvement": 0.003349880642361114,
        "mse_improvement_lcb95": 0.0030223807417567297,
        "mse_improvement_se": 0.00016709485642984353,
        "rmse": 0.1724548786953781,
        "rmse_gain": 0.00924259664026908
      },
      "network": "N20000_w64_vefr_gate_b_s88706",
      "selected": "legacy",
      "teacher": {
        "coverage68": 0.96484375,
        "coverage95": 0.9991319444444444,
        "mean_abs_bias": 0.08827039930555561,
        "mean_abs_eta_bias": 0.0033851327338748397,
        "rmse": 0.18169747533564717
      },
      "width": 64
    }
  ],
  "schema": "wgr.vefr.v2.gate_b_summary.v1",
  "teacher_mean_rmse": 0.18468783674679068
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/freeze.json <==
{
  "gate_c_summary_sha256": "db347ab6162291964adfbd7ce0ed35c4009d6130e9a997b66fcf81fbf90c27d8",
  "independent_simulator_cohort_opened": false,
  "inference_seeds": [
    2026111401,
    2026111402
  ],
  "network_count": 18,
  "numerical_fidelity": [
    256,
    512
  ],
  "numerical_indices": [
    0,
    5,
    6,
    11,
    12,
    17
  ],
  "schema": "wgr.vefr.v2.gate_d.freeze.v1",
  "seed_fidelity": [
    128,
    256
  ],
  "source_fidelity": [
    128,
    256
  ],
  "source_hashes": {
    "foundation/deterministic_repair_v2/inference.py": "21c3134715dcaf21bd208615fd97a9e10c0e204ad9e5f39e1a3e4031c951db90",
    "foundation/direct_joint_v1/core.py": "b6550f4f67391f12e48f45b5fad0ec02d5363c1ae462215a37b8e6d0167e5d5c",
    "foundation/direct_joint_v1/evaluate.py": "34ad7b5f1b2827ca5e7814a94824d7c818265834366066235bf7087cff697cf2",
    "foundation/vefr_v2_gate_d/PROTOCOL.md": "5968ba35075d8c59d52ee644e98c0b49cb3848df7593e920514fa791f28fde70",
    "foundation/vefr_v2_gate_d/run_compute.sh": "ef47013885d929d3904169ffc35fc2e4027697b328e15728eddfa67026d9ffce",
    "foundation/vefr_v2_gate_d/run_source.sh": "8fdb91b0dbcc614a90eb6dfcdfb0e2d07f6a441a5c53b27cb99a476de5520278",
    "foundation/vefr_v2_gate_d/statistical_qualification.py": "9e26b4dc6b14802b0a0d9f01d20cbb46f0890030dd83725cdd937e49b3296d1d",
    "foundation/vefr_v2_gate_d/summarize_numerical.py": "ddfe4f461f523088fe63bffeba8fef1ab6d0883ede235f9b525c9428b273e92a",
    "foundation/vefr_v2_gate_d/summarize_seed.py": "2744d221693858d434789f8e09344e17790c6414cbe88997a48036825b6ef37e",
    "foundation/vefr_v2_gate_d/summarize_source.py": "52153f63b17b337d87138a04b289f8481f2207b72890c1b898951d94bf08ac89",
    "foundation/vefr_v2_gate_d/test_gate_d.py": "1593ab892e43b44ed1b28c0d06d61cbb3ea8fb2e54048792db2299c6f995b443",
    "foundation/vefr_v2_gate_d/verify_numerical.py": "010a3de0110dcbef85b587c693028bb828e98ee4ea9ebb8f4e5de797b3ae2693",
    "foundation/vefr_v2_gate_d/verify_seed.py": "dace69248568fe0e9456c6afb59173c54a873f472de1f0b6c647ac4e013696a3",
    "foundation/vefr_v2_gate_d/verify_source.py": "18b520545974a7b53d990147b96854ab29b0458fe2fa134920b04dac154f2478"
  },
  "source_seeds": [
    2026111500,
    2026111501,
    2026111502,
    2026111503,
    2026111504,
    2026111505,
    2026111506,
    2026111507,
    2026111508,
    2026111509,
    2026111510,
    2026111511,
    2026111512,
    2026111513,
    2026111514,
    2026111515,
    2026111516,
    2026111517,
    2026111518,
    2026111519,
    2026111520,
    2026111521,
    2026111522,
    2026111523,
    2026111524,
    2026111525,
    2026111526,
    2026111527,
    2026111528,
    2026111529,
    2026111530,
    2026111531
  ],
  "status": "frozen_before_gate_d_outcomes"
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/gate_d_summary.json <==
{
  "D1": {
    "fine_tune_gain": {
      "lower95": 0.00013869923818826216,
      "mean": 0.0006078228018708461,
      "n": 18,
      "upper95": 0.0011894107369392877
    },
    "one_sided_exact_sign_p": 3.814697265625e-06,
    "positive_networks": 18,
    "vefr_gain": {
      "lower95": 0.00519809754848535,
      "mean": 0.006804157394699869,
      "n": 18,
      "upper95": 0.008424593173888445
    },
    "vefr_minus_fine_tune": {
      "lower95": 0.00462986413023362,
      "mean": 0.006196334592829023,
      "n": 18,
      "upper95": 0.007805448827350682
    }
  },
  "D2": [
    {
      "mean_abs_eta_bias_change": 9.887260799349558e-07,
      "mean_coverage68_change": 0.002218364197530872,
      "mean_fine_tune_gain": 0.0006501676801175958,
      "mean_rmse_gain": 0.00697026289587593,
      "network_count": 18,
      "pass": true,
      "positive_count": 18,
      "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
      "seed": 2026111401
    },
    {
      "mean_abs_eta_bias_change": 9.384524888039488e-07,
      "mean_coverage68_change": 0.0010609567901234745,
      "mean_fine_tune_gain": 0.000732497405959473,
      "mean_rmse_gain": 0.007039798257355276,
      "network_count": 18,
      "pass": true,
      "positive_count": 18,
      "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
      "seed": 2026111402
    }
  ],
  "D3": {
    "allowed_mean_gain_shift": 0.002407118032173317,
    "fine_grid_mean_gain": 0.004612683148688383,
    "gate_c_subset_mean_rmse_gain": 0.004814236064346634,
    "main_fine_gain_difference": 0.00022201486260835235,
    "main_grid_mean_gain": 0.004834698011296735,
    "mean_abs_eta_bias_change": -1.975250464428149e-05,
    "mean_coverage68_change": -0.00010850694444443827,
    "mean_gain_shift": 0.00020155291565825129,
    "mean_rmse_gain": 0.004612683148688383,
    "network_count": 6,
    "pass": true,
    "positive_count": 6,
    "schema": "wgr.vefr.v2.gate_d.numerical_summary.v1"
  },
  "D4": {
    "lower95_rmse_gain": 0.00014746950399960324,
    "maximum_mean_abs_eta_bias_change": 4.3647015556931615e-05,
    "mean_rmse_gain": 0.007121496401422893,
    "minimum_coverage68_change": -0.017433449074074073,
    "minimum_positive_count": 6,
    "network_count": 18,
    "new_originals": 0,
    "outer_replicates": 32,
    "pass": true,
    "schema": "wgr.vefr.v2.gate_d.source_summary.v1",
    "upper95_rmse_gain": 0.016201522396269815
  },
  "gate_c": {
    "mean_rmse_gain": 0.006804157394699861,
    "positive_count": 18
  },
  "human_author_approval_required": true,
  "independent_mechanical_review_pass": true,
  "independent_simulator_cohort_opened": false,
  "schema": "wgr.vefr.v2.gate_d.final.v1",
  "scientific_blocks": {
    "D1_statistical": true,
    "D2_seed_2026111401": true,
    "D2_seed_2026111402": true,
    "D3_numerical": true,
    "D4_source_pool": true
  },
  "scientific_pass": true,
  "status": "publication_qualified_pending_human_approval"
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/numerical_summary.json <==
{
  "allowed_mean_gain_shift": 0.002407118032173317,
  "fine_grid_mean_gain": 0.004612683148688383,
  "gate_c_subset_mean_rmse_gain": 0.004814236064346634,
  "main_fine_gain_difference": 0.00022201486260835235,
  "main_grid_mean_gain": 0.004834698011296735,
  "mean_abs_eta_bias_change": -1.975250464428149e-05,
  "mean_coverage68_change": -0.00010850694444443827,
  "mean_gain_shift": 0.00020155291565825129,
  "mean_rmse_gain": 0.004612683148688383,
  "network_count": 6,
  "pass": true,
  "positive_count": 6,
  "schema": "wgr.vefr.v2.gate_d.numerical_summary.v1"
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/seed_2026111401_summary.json <==
{
  "mean_abs_eta_bias_change": 9.887260799349558e-07,
  "mean_coverage68_change": 0.002218364197530872,
  "mean_fine_tune_gain": 0.0006501676801175958,
  "mean_rmse_gain": 0.00697026289587593,
  "network_count": 18,
  "pass": true,
  "positive_count": 18,
  "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
  "seed": 2026111401
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/seed_2026111402_summary.json <==
{
  "mean_abs_eta_bias_change": 9.384524888039488e-07,
  "mean_coverage68_change": 0.0010609567901234745,
  "mean_fine_tune_gain": 0.000732497405959473,
  "mean_rmse_gain": 0.007039798257355276,
  "network_count": 18,
  "pass": true,
  "positive_count": 18,
  "schema": "wgr.vefr.v2.gate_d.seed_summary.v1",
  "seed": 2026111402
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/source_pool_summary.json <==
{
  "lower95_rmse_gain": 0.00014746950399960324,
  "maximum_mean_abs_eta_bias_change": 4.3647015556931615e-05,
  "mean_rmse_gain": 0.007121496401422893,
  "minimum_coverage68_change": -0.017433449074074073,
  "minimum_positive_count": 6,
  "network_count": 18,
  "new_originals": 0,
  "outer": [
    {
      "coverage68_change": -0.008439429012345697,
      "mean_abs_eta_bias_change": -1.6034013505855044e-05,
      "mean_fine_tune_gain": 0.0011734445338770294,
      "mean_rmse_gain": 0.00014746950399960324,
      "positive_count": 11,
      "seed": 2026111500
    },
    {
      "coverage68_change": 0.005377121913580246,
      "mean_abs_eta_bias_change": 1.3797155999223232e-05,
      "mean_fine_tune_gain": 0.0013307008177170633,
      "mean_rmse_gain": 0.014551586538597224,
      "positive_count": 18,
      "seed": 2026111501
    },
    {
      "coverage68_change": 0.0,
      "mean_abs_eta_bias_change": -2.1982149690921802e-05,
      "mean_fine_tune_gain": 0.000814138299202226,
      "mean_rmse_gain": 0.004659970652246498,
      "positive_count": 16,
      "seed": 2026111502
    },
    {
      "coverage68_change": 0.0036410108024691468,
      "mean_abs_eta_bias_change": 1.7313174958543582e-05,
      "mean_fine_tune_gain": -0.00018246771541519102,
      "mean_rmse_gain": 0.004139641975571016,
      "positive_count": 17,
      "seed": 2026111503
    },
    {
      "coverage68_change": 0.009910300925925942,
      "mean_abs_eta_bias_change": 3.213172348017725e-05,
      "mean_fine_tune_gain": 0.0014800631122070776,
      "mean_rmse_gain": 0.010144769002739985,
      "positive_count": 17,
      "seed": 2026111504
    },
    {
      "coverage68_change": -0.0006269290123456783,
      "mean_abs_eta_bias_change": -1.607247894471727e-05,
      "mean_fine_tune_gain": 0.000845130017674309,
      "mean_rmse_gain": 0.0052871537120922135,
      "positive_count": 18,
      "seed": 2026111505
    },
    {
      "coverage68_change": -0.0016878858024691407,
      "mean_abs_eta_bias_change": -9.457049799909319e-07,
      "mean_fine_tune_gain": 0.0004952287247144693,
      "mean_rmse_gain": 0.005903487498221261,
      "positive_count": 16,
      "seed": 2026111506
    },
    {
      "coverage68_change": 0.002314814814814831,
      "mean_abs_eta_bias_change": 5.131812537819427e-07,
      "mean_fine_tune_gain": 0.0004273609908074377,
      "mean_rmse_gain": 0.005166869010412695,
      "positive_count": 16,
      "seed": 2026111507
    },
    {
      "coverage68_change": 0.0003134645061728176,
      "mean_abs_eta_bias_change": -5.082622931554156e-06,
      "mean_fine_tune_gain": 0.0004283334016572629,
      "mean_rmse_gain": 0.00668390073710776,
      "positive_count": 17,
      "seed": 2026111508
    },
    {
      "coverage68_change": 0.0040268132716049475,
      "mean_abs_eta_bias_change": -2.8237833451539955e-05,
      "mean_fine_tune_gain": 0.001219592273559369,
      "mean_rmse_gain": 0.011365556410171396,
      "positive_count": 18,
      "seed": 2026111509
    },
    {
      "coverage68_change": 0.007306134259259263,
      "mean_abs_eta_bias_change": 1.0964978747490198e-05,
      "mean_fine_tune_gain": 0.0013191907627488402,
      "mean_rmse_gain": 0.011601509576251825,
      "positive_count": 18,
      "seed": 2026111510
    },
    {
      "coverage68_change": -0.0005304783950617188,
      "mean_abs_eta_bias_change": 9.764263417498651e-06,
      "mean_fine_tune_gain": -6.188887281716491e-05,
      "mean_rmse_gain": 0.006586874011249532,
      "positive_count": 16,
      "seed": 2026111511
    },
    {
      "coverage68_change": 0.0055941358024691225,
      "mean_abs_eta_bias_change": 3.4853847869816464e-07,
      "mean_fine_tune_gain": 0.000839968877524693,
      "mean_rmse_gain": 0.005738140875712601,
      "positive_count": 18,
      "seed": 2026111512
    },
    {
      "coverage68_change": 0.009500385802469138,
      "mean_abs_eta_bias_change": 9.883154716911015e-06,
      "mean_fine_tune_gain": 0.001101296190041518,
      "mean_rmse_gain": 0.016201522396269815,
      "positive_count": 18,
      "seed": 2026111513
    },
    {
      "coverage68_change": 0.020495756172839483,
      "mean_abs_eta_bias_change": 1.0287729262993336e-05,
      "mean_fine_tune_gain": 0.0006679210102955272,
      "mean_rmse_gain": 0.008810943594099622,
      "positive_count": 18,
      "seed": 2026111514
    },
    {
      "coverage68_change": 0.005497685185185187,
      "mean_abs_eta_bias_change": -3.0236872004865898e-05,
      "mean_fine_tune_gain": 0.0008779259990508514,
      "mean_rmse_gain": 0.012436351123618097,
      "positive_count": 18,
      "seed": 2026111515
    },
    {
      "coverage68_change": -0.002507716049382738,
      "mean_abs_eta_bias_change": -1.4874075607915359e-05,
      "mean_fine_tune_gain": 0.0004712461415471174,
      "mean_rmse_gain": 0.004382319674058906,
      "positive_count": 18,
      "seed": 2026111516
    },
    {
      "coverage68_change": 0.005883487654321007,
      "mean_abs_eta_bias_change": 1.3745114503398408e-05,
      "mean_fine_tune_gain": -0.0003036054050142629,
      "mean_rmse_gain": 0.0057331684453959565,
      "positive_count": 14,
      "seed": 2026111517
    },
    {
      "coverage68_change": 0.006872106481481486,
      "mean_abs_eta_bias_change": -5.157100795816732e-06,
      "mean_fine_tune_gain": -0.0004407198521095248,
      "mean_rmse_gain": 0.00793708680921425,
      "positive_count": 15,
      "seed": 2026111518
    },
    {
      "coverage68_change": -0.0001205632716049417,
      "mean_abs_eta_bias_change": -2.85375345050546e-06,
      "mean_fine_tune_gain": 0.0008186354702088885,
      "mean_rmse_gain": 0.006509689727358177,
      "positive_count": 18,
      "seed": 2026111519
    },
    {
      "coverage68_change": 0.018856095679012346,
      "mean_abs_eta_bias_change": 4.3647015556931615e-05,
      "mean_fine_tune_gain": 0.0014466724453315316,
      "mean_rmse_gain": 0.01267533619407276,
      "positive_count": 18,
      "seed": 2026111520
    },
    {
      "coverage68_change": 0.00790895061728394,
      "mean_abs_eta_bias_change": 1.5887889201002034e-05,
      "mean_fine_tune_gain": 0.0013017044185658017,
      "mean_rmse_gain": 0.005437932717775863,
      "positive_count": 16,
      "seed": 2026111521
    },
    {
      "coverage68_change": 0.0013985339506172867,
      "mean_abs_eta_bias_change": -1.232434499409551e-06,
      "mean_fine_tune_gain": 0.0004419951698647972,
      "mean_rmse_gain": 0.008883375873828632,
      "positive_count": 17,
      "seed": 2026111522
    },
    {
      "coverage68_change": -0.00595582561728396,
      "mean_abs_eta_bias_change": -1.4217137776623453e-05,
      "mean_fine_tune_gain": 0.001452678358304846,
      "mean_rmse_gain": 0.009228988262456285,
      "positive_count": 18,
      "seed": 2026111523
    },
    {
      "coverage68_change": 0.01632426697530865,
      "mean_abs_eta_bias_change": -1.785657954200498e-05,
      "mean_fine_tune_gain": 0.0007802771727235258,
      "mean_rmse_gain": 0.010123819056441762,
      "positive_count": 18,
      "seed": 2026111524
    },
    {
      "coverage68_change": 0.00238715277777779,
      "mean_abs_eta_bias_change": -1.1896632169220066e-05,
      "mean_fine_tune_gain": -0.00027563110766966786,
      "mean_rmse_gain": 0.005315161648942798,
      "positive_count": 14,
      "seed": 2026111525
    },
    {
      "coverage68_change": 0.0013985339506172806,
      "mean_abs_eta_bias_change": 3.2620534024120314e-06,
      "mean_fine_tune_gain": 0.001342522179230364,
      "mean_rmse_gain": 0.007048917641740624,
      "positive_count": 18,
      "seed": 2026111526
    },
    {
      "coverage68_change": -0.012152777777777778,
      "mean_abs_eta_bias_change": 2.4066096337758695e-06,
      "mean_fine_tune_gain": 0.0013280016859934611,
      "mean_rmse_gain": 0.004004744923319382,
      "positive_count": 16,
      "seed": 2026111527
    },
    {
      "coverage68_change": 7.233796296296502e-05,
      "mean_abs_eta_bias_change": -4.753773060010094e-06,
      "mean_fine_tune_gain": 0.0007895647325665387,
      "mean_rmse_gain": 0.002837817580975399,
      "positive_count": 16,
      "seed": 2026111528
    },
    {
      "coverage68_change": -0.007691936728395071,
      "mean_abs_eta_bias_change": -1.5545209486978938e-06,
      "mean_fine_tune_gain": 0.0018215058368163796,
      "mean_rmse_gain": 0.004664629308103711,
      "positive_count": 15,
      "seed": 2026111529
    },
    {
      "coverage68_change": -0.017433449074074073,
      "mean_abs_eta_bias_change": 3.001352784461828e-06,
      "mean_fine_tune_gain": 0.0005799736870486855,
      "mean_rmse_gain": -0.00290456053751058,
      "positive_count": 6,
      "seed": 2026111530
    },
    {
      "coverage68_change": 0.007860725308641965,
      "mean_abs_eta_bias_change": 2.7034670008355702e-06,
      "mean_fine_tune_gain": 0.0002174313544418071,
      "mean_rmse_gain": 0.006583710900997523,
      "positive_count": 16,
      "seed": 2026111531
    }
  ],
  "outer_replicates": 32,
  "pass": true,
  "schema": "wgr.vefr.v2.gate_d.source_summary.v1",
  "upper95_rmse_gain": 0.016201522396269815
}


==> anc/data/source/results/qualification/vefr_v2_gate_d/statistical_qualification.json <==
{
  "aggregate": {
    "fine_tune_gain": {
      "lower95": 0.00013869923818826216,
      "mean": 0.0006078228018708461,
      "n": 18,
      "upper95": 0.0011894107369392877
    },
    "one_sided_exact_sign_p": 3.814697265625e-06,
    "positive_networks": 18,
    "vefr_gain": {
      "lower95": 0.00519809754848535,
      "mean": 0.006804157394699869,
      "n": 18,
      "upper95": 0.008424593173888445
    },
    "vefr_minus_fine_tune": {
      "lower95": 0.00462986413023362,
      "mean": 0.006196334592829023,
      "n": 18,
      "upper95": 0.007805448827350682
    }
  },
  "architecture_holdout": {
    "fine_tune_gain": {
      "lower95": 0.0,
      "mean": 0.0008728485001244466,
      "n": 6,
      "upper95": 0.0021069141364602148
    },
    "one_sided_exact_sign_p": 0.015625,
    "positive_networks": 6,
    "vefr_gain": {
      "lower95": 0.0034047765018884687,
      "mean": 0.006896781289103667,
      "n": 6,
      "upper95": 0.010388786076318865
    },
    "vefr_minus_fine_tune": {
      "lower95": 0.0028697154142448508,
      "mean": 0.006023932788979221,
      "n": 6,
      "upper95": 0.009331381797731714
    }
  },
  "bootstrap_replicates": 200000,
  "gate_c_summary_sha256": "db347ab6162291964adfbd7ce0ed35c4009d6130e9a997b66fcf81fbf90c27d8",
  "pass": true,
  "schema": "wgr.vefr.v2.gate_d.statistical.v1",
  "seed": 20261114001,
  "seed_holdout": {
    "fine_tune_gain": {
      "lower95": 0.0,
      "mean": 0.00047530995274404586,
      "n": 12,
      "upper95": 0.0011349606797017738
    },
    "one_sided_exact_sign_p": 0.000244140625,
    "positive_networks": 12,
    "vefr_gain": {
      "lower95": 0.005104671558511081,
      "mean": 0.00675784544749797,
      "n": 12,
      "upper95": 0.008470172215509171
    },
    "vefr_minus_fine_tune": {
      "lower95": 0.004577284359514759,
      "mean": 0.006282535494753924,
      "n": 12,
      "upper95": 0.008037116225450907
    }
  }
}


==> anc/provenance/source_manifest.json <==
{
  "source_git_commit": "f8a59a63",
  "files": [
    {
      "source": "followups/weight_guided_repair_20261105/results/development/vefr_v2_gate_a_high/summary.json",
      "package_path": "data/source/results/development/vefr_v2_gate_a_high/summary.json",
      "bytes": 38842,
      "sha256": "7acf4fec26bfff9c717396c8306d7d61b02caf394d22fd363a41fa2db87db095"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/development/vefr_v2_gate_b_high/summary.json",
      "package_path": "data/source/results/development/vefr_v2_gate_b_high/summary.json",
      "bytes": 15912,
      "sha256": "5ca4e91e86baa8f05d54ee95c288b049801fc6ef8e3a892967141bf020aa61c0"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/confirmation/vefr_v2_gate_c_high/summary.json",
      "package_path": "data/source/results/confirmation/vefr_v2_gate_c_high/summary.json",
      "bytes": 24037,
      "sha256": "db347ab6162291964adfbd7ce0ed35c4009d6130e9a997b66fcf81fbf90c27d8"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/seed_2026111401_summary.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/seed_2026111401_summary.json",
      "bytes": 330,
      "sha256": "045d7098534472f94951cdfcf288b8be71690883fac82bff717a2b7cf884e975"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/seed_2026111402_summary.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/seed_2026111402_summary.json",
      "bytes": 331,
      "sha256": "f7ca7bd7a29cbdb7243326cd5569aadec93d54dfaa4924f63c79cf8aa8626a73"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/source_pool_summary.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/source_pool_summary.json",
      "bytes": 9114,
      "sha256": "cc4a0ef8d080ccf02405fe73715b69549de57d045a30aabc97b9254fc1f404a1"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/numerical_summary.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/numerical_summary.json",
      "bytes": 569,
      "sha256": "d5b0a7cb551be6c1d806851460bd0dad7c6eb92433f9195202540d5168c3430e"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/statistical_qualification.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/statistical_qualification.json",
      "bytes": 1924,
      "sha256": "5f6df90f741bca56743c97b61f9035a51da9483c8f7397516afb51410589fa44"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/freeze.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/freeze.json",
      "bytes": 2744,
      "sha256": "c07fa66a21d3f776b93e5693217e0eba43c5d778b6f69faf09351c0e842d642e"
    },
    {
      "source": "followups/weight_guided_repair_20261105/results/qualification/vefr_v2_gate_d/gate_d_summary.json",
      "package_path": "data/source/results/qualification/vefr_v2_gate_d/gate_d_summary.json",
      "bytes": 2932,
      "sha256": "07fb48d23b6fd0f5151ceaa8f291abea1ac85d428df20e6a78da1ab910239665"
    }
  ]
}


==> anc/requirements-figures.txt <==
numpy==2.5.4
matplotlib==3.11.2

